The ALPINE-ALMA [CII] survey: The contribution of major mergers to the galaxy mass assembly at z~5

Galaxy mergers are thought to be one of the main mechanisms of the mass assembly of galaxies. Recently, many works have suggested a possible increase in the fraction of major mergers in the early Universe, reviving the debate on which processes (e.g., cold accretion, star formation, mergers) most contribute to the mass build-up of galaxies through cosmic time. To estimate the importance of major mergers in this context, we make use of the new data collected by the ALMA Large Program to INvestigate [CII] at Early times (ALPINE), which observed the [CII] 158 $\mu$m emission line from a sample of 75 main-sequence star-forming galaxies at 4.4 < z < 5.9. We used, for the first time, the morpho-kinematic information provided by the [CII] emission to obtain the fraction of major mergers ($f_{MM}$) at z~5. By adopting different prescriptions for the merger timescales ($T_{MM}$), we converted this fraction into the merger rate per galaxy ($R_{MM}$) and per volume ($\Gamma_{MM}$). We then combined our results with those at lower redshifts from the literature, computing the cosmic evolution of the merger fraction. This is described by a rapid increase from z~0 to higher redshifts, a peak at z~3, and a slow decrease towards earlier epochs. Depending on the timescale prescription used, this fraction translates into a merger rate ranging between ~0.1 and ~4.0 Gyr$^{-1}$ at z~5. Finally, we compare the specific star formation and star-formation rate density with the analogous quantities from major mergers. Our new ALPINE data reveal the presence of a significant merging activity in the early Universe. However, whether this population of mergers can provide a relevant contribution to the galaxy mass assembly at these redshifts and through the cosmic epochs is strongly dependent on the assumption of the merger timescale.

==> plots/merger_rate_density_SFRD.py <==
import numpy as np
from astropy.utils.data import get_pkg_data_filename
import matplotlib.pyplot as plt
import matplotlib
from astropy.io import fits
from mpl_toolkits.axes_grid1 import make_axes_locatable
import matplotlib.axes as maxes
from matplotlib.patches import Ellipse,Rectangle
from astropy import units as u
from astropy.utils import data
from scipy.optimize import curve_fit
from scipy.interpolate import interp1d
from astropy.wcs import utils
import matplotlib.patheffects as pe
from astropy.convolution import convolve, Box1DKernel, Gaussian1DKernel
from matplotlib.collections import LineCollection
import matplotlib.pylab as pl
import matplotlib as mpl
from matplotlib import ticker
from astropy.cosmology import LambdaCDM
from astropy.cosmology import z_at_value
from numpy import random
from scipy.integrate import quad,simps, trapz
import statistics
from matplotlib import gridspec

### cosmology ###
cosmo = LambdaCDM(H0=70, Om0=0.3, Ode0=0.7)

N=10000
M = np.arange(9,11,0.01)

def rmm_double(z,a,b,c):
    return a*((1+z)**b)*(np.exp(c*(1+z)))

def gamma_mundy(z,a,b,c):
    return a*((1+z)**b)*(np.exp(-c*(z)))

################################################################################################################################################
def mortlock_03_05(M,alpha1,alpha2,phi1,phi2,M_star):                                                                                           #
    c = 10**(M-M_star)
    c_a1 = 10**((M-M_star)*alpha1)
    c_a2 = 10**((M-M_star)*alpha2)
    phi = np.log(10)*(np.exp(-c))*c*(phi1*c_a1+phi2*c_a2)
    return phi

def rho_mortlock_03_05(M,alpha1,alpha2,phi1,phi2,M_star):                                                                                           #
    c = 10**(M-M_star)
    c_a1 = 10**((M-M_star)*alpha1)
    c_a2 = 10**((M-M_star)*alpha2)
    mass = M*np.log(10)*(np.exp(-c))*c*(phi1*c_a1+phi2*c_a2)
    return mass

bf_phi1_mortlock_03_05 = 10**(-3.51)
bf_phi2_mortlock_03_05 = 10**(-2.59)
bf_M_mortlock_03_05 = 10.9
bf_alpha1_mortlock_03_05 = -1.59
bf_alpha2_mortlock_03_05 = -0.71

u68_phi1_mortlock_03_05 = bf_phi1_mortlock_03_05*(10**(0.30))
u68_phi2_mortlock_03_05 = bf_phi1_mortlock_03_05*(10**(0.14))
u68_M_mortlock_03_05 = bf_M_mortlock_03_05 + 0.13
u68_alpha1_mortlock_03_05 = bf_alpha1_mortlock_03_05 + 0.08
u68_alpha2_mortlock_03_05 = bf_alpha2_mortlock_03_05 + 0.31

l68_phi1_mortlock_03_05 = bf_phi1_mortlock_03_05/(10**(0.30))
l68_phi2_mortlock_03_05 = bf_phi1_mortlock_03_05/(10**(0.14))
l68_M_mortlock_03_05 = bf_M_mortlock_03_05 - 0.13
l68_alpha1_mortlock_03_05 = bf_alpha1_mortlock_03_05 - 0.08
l68_alpha2_mortlock_03_05 = bf_alpha2_mortlock_03_05 - 0.31

#gaussian extraction
pert_phi1_mortlock_03_05 = ((10**(0.30*random.randn(N))))*bf_phi1_mortlock_03_05
pert_phi2_mortlock_03_05 = ((10**(0.14*random.randn(N))))*bf_phi2_mortlock_03_05
pert_M_mortlock_03_05 = 0.13*random.randn(N) + bf_M_mortlock_03_05
pert_alpha1_mortlock_03_05 = 0.08*random.randn(N) + bf_alpha1_mortlock_03_05
pert_alpha2_mortlock_03_05 = 0.31*random.randn(N) + bf_alpha2_mortlock_03_05

n_mortlock_03_05 = [trapz(mortlock_03_05(M,a,b,c,d,e),M) for a,b,c,d,e in zip(pert_alpha1_mortlock_03_05,pert_alpha2_mortlock_03_05,pert_phi1_mortlock_03_05,pert_phi2_mortlock_03_05,pert_M_mortlock_03_05)] #
n_mortlock_03_05_best = trapz(mortlock_03_05(M, bf_alpha1_mortlock_03_05,bf_alpha2_mortlock_03_05,bf_phi1_mortlock_03_05,bf_phi2_mortlock_03_05,bf_M_mortlock_03_05), M) #
rho_03_05 = [trapz(rho_mortlock_03_05(M,a,b,c,d,e),M) for a,b,c,d,e in zip(pert_alpha1_mortlock_03_05,pert_alpha2_mortlock_03_05,pert_phi1_mortlock_03_05,pert_phi2_mortlock_03_05,pert_M_mortlock_03_05)]
rho_03_05_best = trapz(rho_mortlock_03_05(M, bf_alpha1_mortlock_03_05,bf_alpha2_mortlock_03_05,bf_phi1_mortlock_03_05,bf_phi2_mortlock_03_05,bf_M_mortlock_03_05), M)
mass_03_05_temp = [a/b for a,b in zip(rho_03_05,n_mortlock_03_05)]
mass_03_05 = [10**a for a in mass_03_05_temp]
mass_03_05_best = 10**(rho_03_05_best/n_mortlock_03_05_best)
mass_03_05_errlow = np.mean(mass_03_05)-np.percentile(mass_03_05,16)
mass_03_05_errup = np.percentile(mass_03_05,84)-np.mean(mass_03_05)
########################################################################################################################################################################################################

################################################################################################################################################
def mortlock_05_1(M,alpha1,alpha2,phi1,phi2,M_star):                                                                                           #
    c = 10**(M-M_star)
    c_a1 = 10**((M-M_star)*alpha1)
    c_a2 = 10**((M-M_star)*alpha2)
    phi = np.log(10)*(np.exp(-c))*c*(phi1*c_a1+phi2*c_a2)
    return phi

def rho_mortlock_05_1(M,alpha1,alpha2,phi1,phi2,M_star):                                                                                           #
    c = 10**(M-M_star)
    c_a1 = 10**((M-M_star)*alpha1)
    c_a2 = 10**((M-M_star)*alpha2)
    mass = M*np.log(10)*(np.exp(-c))*c*(phi1*c_a1+phi2*c_a2)
    return mass

bf_phi1_mortlock_05_1 = 10**(-3.21)
bf_phi2_mortlock_05_1 = 10**(-2.93)
bf_M_mortlock_05_1 = 10.9
bf_alpha1_mortlock_05_1 = -1.42
bf_alpha2_mortlock_05_1 = -0.49

u68_phi1_mortlock_05_1 = bf_phi1_mortlock_05_1*(10**(0.19))
u68_phi2_mortlock_05_1 = bf_phi1_mortlock_05_1*(10**(0.13))
u68_M_mortlock_05_1 = bf_M_mortlock_05_1 + 0.11
u68_alpha1_mortlock_05_1 = bf_alpha1_mortlock_05_1 + 0.06
u68_alpha2_mortlock_05_1 = bf_alpha2_mortlock_05_1 + 0.48

l68_phi1_mortlock_05_1 = bf_phi1_mortlock_05_1/(10**(0.19))
l68_phi2_mortlock_05_1 = bf_phi1_mortlock_05_1/(10**(0.13))
l68_M_mortlock_05_1 = bf_M_mortlock_05_1 - 0.11
l68_alpha1_mortlock_05_1 = bf_alpha1_mortlock_05_1 - 0.06
l68_alpha2_mortlock_05_1 = bf_alpha2_mortlock_05_1 - 0.48

#gaussian extraction
pert_phi1_mortlock_05_1 = ((10**(0.19*random.randn(N))))*bf_phi1_mortlock_05_1
pert_phi2_mortlock_05_1 = ((10**(0.13*random.randn(N))))*bf_phi2_mortlock_05_1
pert_M_mortlock_05_1 = 0.11*random.randn(N) + bf_M_mortlock_05_1
pert_alpha1_mortlock_05_1 = 0.06*random.randn(N) + bf_alpha1_mortlock_05_1
pert_alpha2_mortlock_05_1 = 0.48*random.randn(N) + bf_alpha2_mortlock_05_1

n_mortlock_05_1 = [trapz(mortlock_05_1(M,a,b,c,d,e),M) for a,b,c,d,e in zip(pert_alpha1_mortlock_05_1,pert_alpha2_mortlock_05_1,pert_phi1_mortlock_05_1,pert_phi2_mortlock_05_1,pert_M_mortlock_05_1)] #
n_mortlock_05_1_best = trapz(mortlock_05_1(M, bf_alpha1_mortlock_05_1,bf_alpha2_mortlock_05_1,bf_phi1_mortlock_05_1,bf_phi2_mortlock_05_1,bf_M_mortlock_05_1), M)
rho_05_1 = [trapz(rho_mortlock_05_1(M,a,b,c,d,e),M) for a,b,c,d,e in zip(pert_alpha1_mortlock_05_1,pert_alpha2_mortlock_05_1,pert_phi1_mortlock_05_1,pert_phi2_mortlock_05_1,pert_M_mortlock_05_1)]
rho_05_1_best = (trapz(rho_mortlock_05_1(M, bf_alpha1_mortlock_05_1,bf_alpha2_mortlock_05_1,bf_phi1_mortlock_05_1,bf_phi2_mortlock_05_1,bf_M_mortlock_05_1), M))
mass_05_1_temp = [a/b for a,b in zip(rho_05_1,n_mortlock_05_1)]
mass_05_1 = [10**a for a in mass_05_1_temp]
mass_05_1_best = 10**(rho_05_1_best/n_mortlock_05_1_best)
mass_05_1_errlow = np.mean(mass_05_1)-np.percentile(mass_05_1,16)
mass_05_1_errup = np.percentile(mass_05_1,84)-np.mean(mass_05_1)
########################################################################################################################################################################################################

####################################################################################################################################################
def mortlock_1_15(M,alpha,phi_star,M_star):                                                                                                            #
    c = 10**(M-M_star)
    phi = phi_star*np.log(10)*(c**(1+alpha))*np.exp(-c)
    return phi

def rho_mortlock_1_15(M,alpha,phi_star,M_star):                                                                                                            #
    c = 10**(M-M_star)
    mass = M*phi_star*np.log(10)*(c**(1+alpha))*np.exp(-c)
    return mass

bf_phi_mortlock_1_15 = 10**(-3.21)
bf_M_mortlock_1_15 = 11.04
bf_alpha_mortlock_1_15 = -1.31

u68_phi_mortlock_1_15 = bf_phi_mortlock_1_15*(10**(0.06))
u68_M_mortlock_1_15 = bf_M_mortlock_1_15 + 0.04
u68_alpha_mortlock_1_15 = bf_alpha_mortlock_1_15 + 0.03

l68_phi_mortlock_1_15 = bf_phi_mortlock_1_15/(10**(0.06))
l68_M_mortlock_1_15 = bf_M_mortlock_1_15 - 0.04
l68_alpha_mortlock_1_15 = bf_alpha_mortlock_1_15 - 0.03

#gaussian extraction
pert_phi_mortlock_1_15 = (10**(0.06*random.randn(N)))*bf_phi_mortlock_1_15
pert_M_mortlock_1_15 = 0.04*random.randn(N) + bf_M_mortlock_1_15
pert_alpha_mortlock_1_15 = 0.03*random.randn(N) + bf_alpha_mortlock_1_15

n_mortlock_1_15 = [trapz(mortlock_1_15(M,a,b,c),M) for a,b,c in zip(pert_alpha_mortlock_1_15,pert_phi_mortlock_1_15,pert_M_mortlock_1_15)] #
n_mortlock_1_15_best = trapz(mortlock_1_15(M, bf_alpha_mortlock_1_15, bf_phi_mortlock_1_15, bf_M_mortlock_1_15), M)
rho_1_15 = [trapz(rho_mortlock_1_15(M,a,b,c),M) for a,b,c in zip(pert_alpha_mortlock_1_15,pert_phi_mortlock_1_15,pert_M_mortlock_1_15)]
rho_1_15_best = trapz(rho_mortlock_1_15(M, bf_alpha_mortlock_1_15, bf_phi_mortlock_1_15, bf_M_mortlock_1_15), M)
mass_1_15_temp = [a/b for a,b in zip(rho_1_15,n_mortlock_1_15)]
mass_1_15 = [10**a for a in mass_1_15_temp]
mass_1_15_best = 10**(rho_1_15_best/n_mortlock_1_15_best)
mass_1_15_errlow = np.mean(mass_1_15)-np.percentile(mass_1_15,16)
mass_1_15_errup = np.percentile(mass_1_15,84)-np.mean(mass_1_15)
###################################################################################################################################################

####################################################################################################################################################
def mortlock_15_2(M,alpha,phi_star,M_star):                                                                                                        #
    c = 10**(M-M_star)
    phi = phi_star*np.log(10)*(c**(1+alpha))*np.exp(-c)
    return phi

def rho_mortlock_15_2(M,alpha,phi_star,M_star):                                                                                                        #
    c = 10**(M-M_star)
    mass = M*phi_star*np.log(10)*(c**(1+alpha))*np.exp(-c)
    return mass

bf_phi_mortlock_15_2 = 10**(-3.74)
bf_M_mortlock_15_2 = 11.15
bf_alpha_mortlock_15_2 = -1.51

u68_phi_mortlock_15_2 = bf_phi_mortlock_15_2*(10**(0.09))
u68_M_mortlock_15_2 = bf_M_mortlock_15_2 + 0.06
u68_alpha_mortlock_15_2 = bf_alpha_mortlock_15_2 + 0.03

l68_phi_mortlock_15_2 = bf_phi_mortlock_15_2/(10**(0.09))
l68_M_mortlock_15_2 = bf_M_mortlock_15_2 - 0.06
l68_alpha_mortlock_15_2 = bf_alpha_mortlock_15_2 - 0.03

#gaussian extraction
pert_phi_mortlock_15_2 = (10**(0.09*random.randn(N)))*bf_phi_mortlock_15_2
pert_M_mortlock_15_2 = 0.06*random.randn(N) + bf_M_mortlock_15_2
pert_alpha_mortlock_15_2 = 0.03*random.randn(N) + bf_alpha_mortlock_15_2

n_mortlock_15_2 = [trapz(mortlock_15_2(M,a,b,c),M) for a,b,c in zip(pert_alpha_mortlock_15_2,pert_phi_mortlock_15_2,pert_M_mortlock_15_2)]                                #
n_mortlock_15_2_best = trapz(mortlock_15_2(M, bf_alpha_mortlock_15_2, bf_phi_mortlock_15_2, bf_M_mortlock_15_2), M)                                #
rho_15_2 = [trapz(rho_mortlock_15_2(M,a,b,c),M) for a,b,c in zip(pert_alpha_mortlock_15_2,pert_phi_mortlock_15_2,pert_M_mortlock_15_2)]
rho_15_2_best = trapz(rho_mortlock_15_2(M, bf_alpha_mortlock_15_2, bf_phi_mortlock_15_2, bf_M_mortlock_15_2), M)
mass_15_2_temp = [a/b for a,b in zip(rho_15_2,n_mortlock_15_2)]
mass_15_2 = [10**a for a in mass_15_2_temp]
mass_15_2_best = 10**(rho_15_2_best/n_mortlock_15_2_best)
mass_15_2_errlow = np.mean(mass_15_2)-np.percentile(mass_15_2,16)
mass_15_2_errup = np.percentile(mass_15_2,84)-np.mean(mass_15_2)
###################################################################################################################################################

####################################################################################################################################################
def mortlock_2_25(M,alpha,phi_star,M_star):                                                                                                        #
    c = 10**(M-M_star)
    phi = phi_star*np.log(10)*(c**(1+alpha))*np.exp(-c)
    return phi

def rho_mortlock_2_25(M,alpha,phi_star,M_star):                                                                                                        #
    c = 10**(M-M_star)
    mass = M*phi_star*np.log(10)*(c**(1+alpha))*np.exp(-c)
    return mass

bf_phi_mortlock_2_25 = 10**(-3.78)
bf_M_mortlock_2_25 = 11.02
bf_alpha_mortlock_2_25 = -1.56

u68_phi_mortlock_2_25 = bf_phi_mortlock_2_25*(10**(0.14))
u68_M_mortlock_2_25 = bf_M_mortlock_2_25 + 0.10
u68_alpha_mortlock_2_25 = bf_alpha_mortlock_2_25 + 0.06

l68_phi_mortlock_2_25 = bf_phi_mortlock_2_25/(10**(0.14))
l68_M_mortlock_2_25 = bf_M_mortlock_2_25 - 0.10
l68_alpha_mortlock_2_25 = bf_alpha_mortlock_2_25 - 0.06

#gaussian extraction
pert_phi_mortlock_2_25 = (10**(0.14*random.randn(N)))*bf_phi_mortlock_2_25
pert_M_mortlock_2_25 = 0.10*random.randn(N) + bf_M_mortlock_2_25
pert_alpha_mortlock_2_25 = 0.06*random.randn(N) + bf_alpha_mortlock_2_25

n_mortlock_2_25 = [trapz(mortlock_2_25(M,a,b,c),M) for a,b,c in zip(pert_alpha_mortlock_2_25,pert_phi_mortlock_2_25,pert_M_mortlock_2_25)]
n_mortlock_2_25_best = trapz(mortlock_2_25(M, bf_alpha_mortlock_2_25, bf_phi_mortlock_2_25, bf_M_mortlock_2_25), M)                                
rho_2_25 = [trapz(rho_mortlock_2_25(M,a,b,c),M) for a,b,c in zip(pert_alpha_mortlock_2_25,pert_phi_mortlock_2_25,pert_M_mortlock_2_25)]
rho_2_25_best = trapz(rho_mortlock_2_25(M, bf_alpha_mortlock_2_25, bf_phi_mortlock_2_25, bf_M_mortlock_2_25), M)
mass_2_25_temp = [a/b for a,b in zip(rho_2_25,n_mortlock_2_25)]
mass_2_25 = [10**a for a in mass_2_25_temp]
mass_2_25_best = 10**(rho_2_25_best/n_mortlock_2_25_best)
mass_2_25_errlow = np.mean(mass_2_25)-np.percentile(mass_2_25,16)
mass_2_25_errup = np.percentile(mass_2_25,84)-np.mean(mass_2_25)
###################################################################################################################################################

####################################################################################################################################################
def mortlock_25_3(M,alpha,phi_star,M_star):                                                                                                        #
    c = 10**(M-M_star)
    phi = phi_star*np.log(10)*(c**(1+alpha))*np.exp(-c)
    return phi

def rho_mortlock_25_3(M,alpha,phi_star,M_star):                                                                                                        #
    c = 10**(M-M_star)
    mass = M*phi_star*np.log(10)*(c**(1+alpha))*np.exp(-c)
    return mass

bf_phi_mortlock_25_3 = 10**(-4.03)
bf_M_mortlock_25_3 = 11.04
bf_alpha_mortlock_25_3 = -1.69

u68_phi_mortlock_25_3 = bf_phi_mortlock_25_3*(10**(0.16))
u68_M_mortlock_25_3 = bf_M_mortlock_25_3 + 0.11
u68_alpha_mortlock_25_3 = bf_alpha_mortlock_25_3 + 0.06

l68_phi_mortlock_25_3 = bf_phi_mortlock_25_3/(10**(0.16))
l68_M_mortlock_25_3 = bf_M_mortlock_25_3 - 0.11
l68_alpha_mortlock_25_3 = bf_alpha_mortlock_25_3 - 0.06

#gaussian extraction
pert_phi_mortlock_25_3 = (10**(0.16*random.randn(N)))*bf_phi_mortlock_25_3
pert_M_mortlock_25_3 = 0.11*random.randn(N) + bf_M_mortlock_25_3
pert_alpha_mortlock_25_3 = 0.06*random.randn(N) + bf_alpha_mortlock_25_3

n_mortlock_25_3 = [trapz(mortlock_25_3(M,a,b,c),M) for a,b,c in zip(pert_alpha_mortlock_25_3,pert_phi_mortlock_25_3,pert_M_mortlock_25_3)]                                #
n_mortlock_25_3_best = trapz(mortlock_25_3(M, bf_alpha_mortlock_25_3, bf_phi_mortlock_25_3, bf_M_mortlock_25_3), M)                                
rho_25_3 = [trapz(rho_mortlock_25_3(M,a,b,c),M) for a,b,c in zip(pert_alpha_mortlock_25_3,pert_phi_mortlock_25_3,pert_M_mortlock_25_3)]
rho_25_3_best = trapz(rho_mortlock_25_3(M, bf_alpha_mortlock_25_3, bf_phi_mortlock_25_3, bf_M_mortlock_25_3), M)
mass_25_3_temp = [a/b for a,b in zip(rho_25_3,n_mortlock_25_3)]
mass_25_3 = [10**a for a in mass_25_3_temp]
mass_25_3_best = 10**(rho_25_3_best/n_mortlock_25_3_best)
mass_25_3_errlow = np.mean(mass_25_3)-np.percentile(mass_25_3,16)
mass_25_3_errup = np.percentile(mass_25_3,84)-np.mean(mass_25_3)
###################################################################################################################################################

####################################################################################################################################################
def duncan_z4(M,alpha,phi_star,M_star):                                                                                                            #
    c = 10**(M-M_star)
    phi = phi_star*np.log(10)*(c**(1+alpha))*np.exp(-c)
    return phi

def rho_duncan_z4(M,alpha,phi_star,M_star):                                                                                                            #
    c = 10**(M-M_star)
    mass = M*phi_star*np.log(10)*(c**(1+alpha))*np.exp(-c)
    return mass

bf_phi_duncanz4 = 1.89e-4
bf_M_duncanz4 = 10.51
bf_alpha_duncanz4 = -1.89

u68_phi_duncanz4 = bf_phi_duncanz4 + 3.46e-4
u68_M_duncanz4 = bf_M_duncanz4 + 0.36
u68_alpha_duncanz4 = bf_alpha_duncanz4 + 0.15

l68_phi_duncanz4 = bf_phi_duncanz4 - 1.32e-4
l68_M_duncanz4 = bf_M_duncanz4 - 0.32
l68_alpha_duncanz4 = bf_alpha_duncanz4 - 0.13

#gaussian extraction
pert_phi_duncanz4 = np.mean([u68_phi_duncanz4-bf_phi_duncanz4,bf_phi_duncanz4-l68_phi_duncanz4])*random.randn(N) + bf_phi_duncanz4
pert_M_duncanz4 = np.mean([u68_M_duncanz4-bf_M_duncanz4,bf_M_duncanz4-l68_M_duncanz4])*random.randn(N) + bf_M_duncanz4
pert_alpha_duncanz4 = np.mean([u68_alpha_duncanz4-bf_alpha_duncanz4,bf_alpha_duncanz4-l68_alpha_duncanz4])*random.randn(N) + bf_alpha_duncanz4

n_duncanz4 = [trapz(duncan_z4(M,a,b,c),M) for a,b,c in zip(pert_alpha_duncanz4,pert_phi_duncanz4,pert_M_duncanz4)]
n_duncanz4_best = trapz(duncan_z4(M, bf_alpha_duncanz4, bf_phi_duncanz4, bf_M_duncanz4), M)                                
rho_4 = [trapz(rho_duncan_z4(M,a,b,c),M) for a,b,c in zip(pert_alpha_duncanz4,pert_phi_duncanz4,pert_M_duncanz4)]
rho_4_best = trapz(rho_duncan_z4(M, bf_alpha_duncanz4, bf_phi_duncanz4, bf_M_duncanz4), M)
mass_4_temp = [a/b for a,b in zip(rho_4,n_duncanz4)]
mass_4 = [10**a for a in mass_4_temp]
mass_4_best = 10**(rho_4_best/n_duncanz4_best)
mass_4_errlow = np.mean(mass_4)-np.percentile(mass_4,16)
mass_4_errup = np.percentile(mass_4,84)-np.mean(mass_4)
###################################################################################################################################################

###################################################################################################################################################
def duncan_z5(M,alpha,phi_star,M_star):                                                                                                           #
    c = 10**(M-M_star)                                                                                                                            #
    phi = phi_star*np.log(10)*(c**(1+alpha))*np.exp(-c)                                                                                           #
    return phi

def rho_duncan_z5(M,alpha,phi_star,M_star):                                                                                                           #
    c = 10**(M-M_star)                                                                                                                            #
    mass = M*phi_star*np.log(10)*(c**(1+alpha))*np.exp(-c)                                                                                           #
    return mass    
                                                                                                                                                  #
bf_phi_duncanz5 = 1.24e-4
bf_M_duncanz5 = 10.68
bf_alpha_duncanz5 = -1.74

u68_phi_duncanz5 = bf_phi_duncanz5 + 4.77e-4
u68_M_duncanz5 = bf_M_duncanz5 + 0.98
u68_alpha_duncanz5 = bf_alpha_duncanz5 + 0.41

l68_phi_duncanz5 = bf_phi_duncanz5 - 1.19e-4
l68_M_duncanz5 = bf_M_duncanz5 - 0.46
l68_alpha_duncanz5 = bf_alpha_duncanz5 - 0.29

#gaussian extraction
pert_phi_duncanz5 = np.mean([u68_phi_duncanz5-bf_phi_duncanz5,bf_phi_duncanz5-l68_phi_duncanz5])*random.randn(N) + bf_phi_duncanz5
pert_M_duncanz5 = np.mean([u68_M_duncanz5-bf_M_duncanz5,bf_M_duncanz5-l68_M_duncanz5])*random.randn(N) + bf_M_duncanz5
pert_alpha_duncanz5 = np.mean([u68_alpha_duncanz5-bf_alpha_duncanz5,bf_alpha_duncanz5-l68_alpha_duncanz5])*random.randn(N) + bf_alpha_duncanz5

n_duncanz5 = [trapz(duncan_z5(M,a,b,c),M) for a,b,c in zip(pert_alpha_duncanz5,pert_phi_duncanz5,pert_M_duncanz5)]                                #
n_duncanz5_best = trapz(duncan_z5(M, bf_alpha_duncanz5, bf_phi_duncanz5, bf_M_duncanz5), M)                                
rho_5 = [trapz(rho_duncan_z5(M,a,b,c),M) for a,b,c in zip(pert_alpha_duncanz5,pert_phi_duncanz5,pert_M_duncanz5)]
rho_5_best = trapz(rho_duncan_z5(M, bf_alpha_duncanz5, bf_phi_duncanz5, bf_M_duncanz5), M)
mass_5_temp = [a/b for a,b in zip(rho_5,n_duncanz5)]
mass_5 = [10**a for a in mass_5_temp]
mass_5_best = 10**(rho_5_best/n_duncanz5_best)
mass_5_errlow = np.mean(mass_5)-np.percentile(mass_5,16)
mass_5_errup = np.percentile(mass_5,84)-np.mean(mass_5)
###################################################################################################################################################

#fraction of major mergers from de Ravel et al. (2009), dv<500km/s, r=20h^{-1}kpc
zmean_deravel = [0.54,0.71,0.9]      
major_deravel = [0.0376,0.0943,0.1086]
major_deravel_err = [0.0171,0.028,0.032]

#fraction of major mergers from Xu et al. (2012), from 9.8<M<10.2 mass bin
zmean_xu = [0,0.3,0.5]      
major_xu = [0.011,0.02,0.03]
major_xu_err = [0.006,0.006,0.006]

#fraction of major mergers from Lopez-Sanjuan et al. (2013), 10<M<10.5
zmean_lopez = [1.03,1.32,1.54]  
major_lopez = [0.208,0.201,0.22]
major_lopez_err_high = [0.152,0.08,0.137]
major_lopez_err_low = [0.068,0.051,0.073]
major_lopez_err = [major_lopez_err_low,major_lopez_err_high]
lopez_err_mean = [np.mean([0.152,0.068]),np.mean([0.08,0.051]),np.mean([0.137,0.073])]
mass_lopez = [10**(10.17),10**(10.57),10**(10.09)]

#fraction of major mergers from Tasca et al. (2014)
zmean_tasca = 2.6       
major_tasca = 0.194
major_tasca_err = [[0.06],[0.09]]
tasca_err_mean = np.mean([0.06,0.09])

#fraction of major mergers from Ventou+17 with MUSE (from close pairs), M>9.5
zmean_ventou = [0.6,1.5,3]       
major_ventou = [0.071,0.232,0.195]
major_ventou_err_high = [0.105,0.112,0.142]
major_ventou_err_low = [0.018,0.056,0.081]
major_ventou_err = [major_ventou_err_low,major_ventou_err_high]
ventou_err_mean = [np.mean([0.105,0.018]),np.mean([0.112,0.056]),np.mean([0.142,0.081])]
mass_ventou = [10**(10.34),10**(9.88),10**(9.94)]

#Duncan+19, 9.7<M<10.3
zmean_duncan = [0.75,1.25,1.75,2.25,2.75]
major_duncan = [0.065,0.104,0.167,0.222,0.216]
major_duncan_err = [0.007,0.01,0.012,0.023,0.041]
z_duncan_uplim = 3.25
major_duncan_uplim = 0.387

zmean_this = [4.525,5.475]  #fraction of (major?) mergers from this work
zmean_this_err_low = [zmean_this[0]-4.4,zmean_this[1]-5.05]
zmean_this_err_high = [4.65-zmean_this[0],5.9-zmean_this[1]]
zmean_this_err = [zmean_this_err_low,zmean_this_err_high]
n_z4 = 46   #number of sources at 4.4<z<4.65
n_z5 = 29   #number of sources at 5.05<z<5.9
major_this = [(13.5)/n_z4,(5.75)/n_z5]   #fraction of major mergers (Dx>2.5) + (Dx<2.5 with resolved minor components)
major_this_err_low = [np.abs(major_this[0]-10.5/n_z4),np.abs(major_this[1]-3.25/n_z5)]    #fraction of major mergers (Dx>2.5 AND only major (big markers))
major_this_err_high = [np.abs(major_this[0]-17/n_z4),np.abs(major_this[1]-9/n_z5)]    #fraction of major mergers (all sources)
major_this_err = [major_this_err_low,major_this_err_high]

#######################################################################################################################################
### merger rate ###
z = np.linspace(0,8,100)
mu = 0.5
mu_lim = 1

def tmm_jiang(z):
    return ((1.43/cosmo.H(0).to(u.Gyr**(-1))**(-1/3))*(cosmo.H(z).to(u.Gyr**(-1))**(-1/3))).value #normalized to T(z=0) from kitzbichler

def tmm_kitz(z,M):  #kitbichler approximation for Dv<300 km/s and r<30kpc
    h=0.7
    f1 = (10**(-5))*(-165)
    f2 = (10**(-5))*(690)
    T0 = 2038
    return h*(((T0**(-1/2))+f1*z+f2*(np.log10(M)-10))**(-2))*(10**(-3))

def tmm_snyder(z):
    return 2.4*((1+z)**(-2)) #normalized to T(z=0) from kitzbichler

#defining different rates in literature
#de Ravel et al. (2009), r<20kpc, M~10**10
rho_deravel_kitz,rho_deravel_jiang,rho_deravel_snyder = [],[],[]
rmm_deravel_kitz,rmm_deravel_jiang,rmm_deravel_snyder = [],[],[]
rmm_deravel_kitz_err,rmm_deravel_err_snyder,rmm_deravel_err_jiang = [],[],[]
rmm_com_deravel_kitz,rmm_com_deravel_snyder,rmm_com_deravel_jiang = [],[],[]
total_deravel_errlow_kitz,total_deravel_errhigh_kitz = [],[]
total_deravel_errlow_snyder,total_deravel_errhigh_snyder = [],[]
total_deravel_errlow_jiang,total_deravel_errhigh_jiang = [],[]
for i in range(len(zmean_deravel)):
    tmm_deravel_kitz = tmm_kitz(zmean_deravel[i],10**(9.7))
    tmm_deravel_snyder = tmm_snyder(zmean_deravel[i])
    tmm_deravel_jiang = tmm_jiang(zmean_deravel[i])
    n_deravel = trapz(mortlock_05_1(M, bf_alpha1_mortlock_05_1,bf_alpha2_mortlock_05_1,bf_phi1_mortlock_05_1,bf_phi2_mortlock_05_1,bf_M_mortlock_05_1), M)
    rmm_com_deravel_kitz = np.append(rmm_com_deravel_kitz,n_deravel*(major_deravel[i]/tmm_deravel_kitz))
    rmm_com_deravel_snyder = np.append(rmm_com_deravel_snyder,n_deravel*(major_deravel[i]/tmm_deravel_snyder))
    rmm_com_deravel_jiang = np.append(rmm_com_deravel_jiang,n_deravel*(major_deravel[i]/tmm_deravel_jiang))

    #mass accretion rate density in M_sun/yr/Mpc^-3
    rho_deravel_kitz = np.append(rho_deravel_kitz,(10**(-9))*mu*(mass_05_1_best)*(n_deravel*(major_deravel[i]/tmm_deravel_kitz)))
    rho_deravel_jiang = np.append(rho_deravel_jiang,(10**(-9))*mu*(mass_05_1_best)*(n_deravel*(major_deravel[i]/tmm_deravel_jiang)))
    rho_deravel_snyder = np.append(rho_deravel_snyder,(10**(-9))*mu*(mass_05_1_best)*(n_deravel*(major_deravel[i]/tmm_deravel_snyder)))
    
    #compute error on merger rate density
    n_err = n_mortlock_05_1

    deravel_errlow = np.abs(np.mean(n_err)-np.percentile(n_err,16))
    deravel_errhigh = np.abs(np.percentile(n_err,84)-np.mean(n_err))

    total_deravel_errlow_kitz = np.append(total_deravel_errlow_kitz,np.sqrt(((n_deravel/tmm_deravel_kitz)**2)*(major_deravel_err[i]**2) + ((major_deravel[i]/tmm_deravel_kitz)**2)*(deravel_errlow**2)))
    total_deravel_errhigh_kitz = np.append(total_deravel_errhigh_kitz,np.sqrt(((n_deravel/tmm_deravel_kitz)**2)*(major_deravel_err[i]**2) + ((major_deravel[i]/tmm_deravel_kitz)**2)*(deravel_errhigh**2)))

    total_deravel_errlow_snyder = np.append(total_deravel_errlow_snyder,np.sqrt(((n_deravel/tmm_deravel_snyder)**2)*(major_deravel_err[i]**2) + ((major_deravel[i]/tmm_deravel_snyder)**2)*(deravel_errlow**2)))
    total_deravel_errhigh_snyder = np.append(total_deravel_errhigh_snyder,np.sqrt(((n_deravel/tmm_deravel_snyder)**2)*(major_deravel_err[i]**2) + ((major_deravel[i]/tmm_deravel_snyder)**2)*(deravel_errhigh**2)))

    total_deravel_errlow_jiang = np.append(total_deravel_errlow_jiang,np.sqrt(((n_deravel/tmm_deravel_jiang)**2)*(major_deravel_err[i]**2) + ((major_deravel[i]/tmm_deravel_jiang)**2)*(deravel_errlow**2)))
    total_deravel_errhigh_jiang = np.append(total_deravel_errhigh_jiang,np.sqrt(((n_deravel/tmm_deravel_jiang)**2)*(major_deravel_err[i]**2) + ((major_deravel[i]/tmm_deravel_jiang)**2)*(deravel_errhigh**2)))

rho_deravel_errlow_kitz,rho_deravel_errhigh_kitz = [],[]
rho_deravel_errlow_jiang,rho_deravel_errhigh_jiang = [],[]
rho_deravel_errlow_snyder,rho_deravel_errhigh_snyder = [],[]
for i in range(len(total_deravel_errlow_kitz)):
    rho_deravel_errlow_kitz = np.append(rho_deravel_errlow_kitz,np.sqrt((((10**(-9))*rmm_com_deravel_kitz[i])**2)*((mass_05_1_errlow)**2) + ((mass_05_1_best)**2)*((10**(-9))*total_deravel_errlow_kitz[i])**2))
    rho_deravel_errhigh_kitz = np.append(rho_deravel_errhigh_kitz,np.sqrt((((10**(-9))*rmm_com_deravel_kitz[i])**2)*((mass_05_1_errup)**2) + ((mass_05_1_best)**2)*((10**(-9))*total_deravel_errhigh_kitz[i])**2))
    rho_deravel_errlow_snyder = np.append(rho_deravel_errlow_snyder,np.sqrt((((10**(-9))*rmm_com_deravel_snyder[i])**2)*((mass_05_1_errlow)**2) + ((mass_05_1_best)**2)*((10**(-9))*total_deravel_errlow_snyder[i])**2))
    rho_deravel_errhigh_snyder = np.append(rho_deravel_errhigh_snyder,np.sqrt((((10**(-9))*rmm_com_deravel_snyder[i])**2)*((mass_05_1_errup)**2) + ((mass_05_1_best)**2)*((10**(-9))*total_deravel_errhigh_snyder[i])**2))
    rho_deravel_errlow_jiang = np.append(rho_deravel_errlow_jiang,np.sqrt((((10**(-9))*rmm_com_deravel_jiang[i])**2)*((mass_05_1_errlow)**2) + ((mass_05_1_best)**2)*((10**(-9))*total_deravel_errlow_jiang[i])**2))
    rho_deravel_errhigh_jiang = np.append(rho_deravel_errhigh_jiang,np.sqrt((((10**(-9))*rmm_com_deravel_jiang[i])**2)*((mass_05_1_errup)**2) + ((mass_05_1_best)**2)*((10**(-9))*total_deravel_errhigh_jiang[i])**2))

rmm_com_deravel_err_kitz = [total_deravel_errlow_kitz,total_deravel_errhigh_kitz]
rmm_com_deravel_err_snyder = [total_deravel_errlow_snyder,total_deravel_errhigh_snyder]
rmm_com_deravel_err_jiang = [total_deravel_errlow_jiang,total_deravel_errhigh_jiang]


###Xu et al. 2012 -> take only masses at 9.8<M<10.2, r<20h^{-1} kpc
rho_xu_kitz,rho_xu_jiang,rho_xu_snyder = [],[],[]
rmm_com_xu_kitz,rmm_com_xu_snyder,rmm_com_xu_jiang = [],[],[]
total_xu_errlow_kitz,total_xu_errhigh_kitz = [],[]
total_xu_errlow_snyder,total_xu_errhigh_snyder = [],[]
total_xu_errlow_jiang,total_xu_errhigh_jiang = [],[]
for i in range(len(zmean_xu)):
    tmm_xu_kitz = tmm_kitz(zmean_xu[i],10**(9.7))
    tmm_xu_snyder = tmm_snyder(zmean_xu[i])
    tmm_xu_jiang = tmm_jiang(zmean_xu[i])
    n_xu = trapz(mortlock_03_05(M, bf_alpha1_mortlock_03_05,bf_alpha2_mortlock_03_05,bf_phi1_mortlock_03_05,bf_phi2_mortlock_03_05,bf_M_mortlock_03_05), M)
    rmm_com_xu_kitz = np.append(rmm_com_xu_kitz,n_xu*(major_xu[i]/tmm_xu_kitz))
    rmm_com_xu_snyder = np.append(rmm_com_xu_snyder,n_xu*(major_xu[i]/tmm_xu_snyder))
    rmm_com_xu_jiang = np.append(rmm_com_xu_jiang,n_xu*(major_xu[i]/tmm_xu_jiang))

    #mass accretion rate density in M_sun/yr/Mpc^-3
    rho_xu_kitz = np.append(rho_xu_kitz,(10**(-9))*mu*(mass_03_05_best)*(n_xu*(major_xu[i]/tmm_xu_kitz)))
    rho_xu_jiang = np.append(rho_xu_jiang,(10**(-9))*mu*(mass_03_05_best)*(n_xu*(major_xu[i]/tmm_xu_jiang)))
    rho_xu_snyder = np.append(rho_xu_snyder,(10**(-9))*mu*(mass_03_05_best)*(n_xu*(major_xu[i]/tmm_xu_snyder)))

    #compute error on merger rate density
    n_err = n_mortlock_03_05
  
    xu_errlow = np.abs(np.mean(n_err)-np.percentile(n_err,16))
    xu_errhigh = np.abs(np.percentile(n_err,84)-np.mean(n_err))

    total_xu_errlow_kitz = np.append(total_xu_errlow_kitz,np.sqrt(((n_xu/tmm_xu_kitz)**2)*(major_xu_err[i]**2) + ((major_xu[i]/tmm_xu_kitz)**2)*(xu_errlow**2)))
    total_xu_errhigh_kitz = np.append(total_xu_errhigh_kitz,np.sqrt(((n_xu/tmm_xu_kitz)**2)*(major_xu_err[i]**2) + ((major_xu[i]/tmm_xu_kitz)**2)*(xu_errhigh**2)))

    total_xu_errlow_snyder = np.append(total_xu_errlow_snyder,np.sqrt(((n_xu/tmm_xu_snyder)**2)*(major_xu_err[i]**2) + ((major_xu[i]/tmm_xu_snyder)**2)*(xu_errlow**2)))
    total_xu_errhigh_snyder = np.append(total_xu_errhigh_snyder,np.sqrt(((n_xu/tmm_xu_snyder)**2)*(major_xu_err[i]**2) + ((major_xu[i]/tmm_xu_snyder)**2)*(xu_errhigh**2)))

    total_xu_errlow_jiang = np.append(total_xu_errlow_jiang,np.sqrt(((n_xu/tmm_xu_jiang)**2)*(major_xu_err[i]**2) + ((major_xu[i]/tmm_xu_jiang)**2)*(xu_errlow**2)))
    total_xu_errhigh_jiang = np.append(total_xu_errhigh_jiang,np.sqrt(((n_xu/tmm_xu_jiang)**2)*(major_xu_err[i]**2) + ((major_xu[i]/tmm_xu_jiang)**2)*(xu_errhigh**2)))

rho_xu_errlow_kitz,rho_xu_errhigh_kitz = [],[]
rho_xu_errlow_snyder,rho_xu_errhigh_snyder = [],[]
rho_xu_errlow_jiang,rho_xu_errhigh_jiang = [],[]
for i in range(len(total_xu_errlow_kitz)):
    rho_xu_errlow_kitz = np.append(rho_xu_errlow_kitz,np.sqrt((((10**(-9))*rmm_com_xu_kitz[i])**2)*((mass_03_05_errlow)**2) + ((mass_03_05_best)**2)*((10**(-9))*total_xu_errlow_kitz[i])**2))
    rho_xu_errhigh_kitz = np.append(rho_xu_errhigh_kitz,np.sqrt((((10**(-9))*rmm_com_xu_kitz[i])**2)*((mass_03_05_errup)**2) + ((mass_03_05_best)**2)*((10**(-9))*total_xu_errhigh_kitz[i])**2))
    rho_xu_errlow_jiang = np.append(rho_xu_errlow_jiang,np.sqrt((((10**(-9))*rmm_com_xu_jiang[i])**2)*((mass_03_05_errlow)**2) + ((mass_03_05_best)**2)*((10**(-9))*total_xu_errlow_jiang[i])**2))
    rho_xu_errhigh_jiang = np.append(rho_xu_errhigh_jiang,np.sqrt((((10**(-9))*rmm_com_xu_jiang[i])**2)*((mass_03_05_errup)**2) + ((mass_03_05_best)**2)*((10**(-9))*total_xu_errhigh_jiang[i])**2))
    rho_xu_errlow_snyder = np.append(rho_xu_errlow_snyder,np.sqrt((((10**(-9))*rmm_com_xu_snyder[i])**2)*((mass_03_05_errlow)**2) + ((mass_03_05_best)**2)*((10**(-9))*total_xu_errlow_snyder[i])**2))
    rho_xu_errhigh_snyder = np.append(rho_xu_errhigh_snyder,np.sqrt((((10**(-9))*rmm_com_xu_snyder[i])**2)*((mass_03_05_errup)**2) + ((mass_03_05_best)**2)*((10**(-9))*total_xu_errhigh_snyder[i])**2))

rmm_com_xu_err_kitz = [total_xu_errlow_kitz,total_xu_errhigh_kitz]
rmm_com_xu_err_snyder = [total_xu_errlow_snyder,total_xu_errhigh_snyder]
rmm_com_xu_err_jiang = [total_xu_errlow_jiang,total_xu_errhigh_jiang]

###Lopez et al. 2013 -> 10<M<10.6, r<30h^{-1} kpc
rho_lopez_kitz,rho_lopez_jiang,rho_lopez_snyder = [],[],[]
rmm_com_lopez_kitz,rmm_com_lopez_snyder,rmm_com_lopez_jiang = [],[],[]
total_lopez_errlow_kitz,total_lopez_errhigh_kitz = [],[]
total_lopez_errlow_snyder,total_lopez_errhigh_snyder = [],[]
total_lopez_errlow_jiang,total_lopez_errhigh_jiang = [],[]
for i in range(len(zmean_lopez)):
    tmm_lopez_kitz = tmm_kitz(zmean_lopez[i],mass_lopez[i])
    tmm_lopez_snyder = tmm_snyder(zmean_lopez[i])
    tmm_lopez_jiang = tmm_jiang(zmean_lopez[i])
    n_lopez = trapz(mortlock_1_15(M, bf_alpha_mortlock_1_15, bf_phi_mortlock_1_15, bf_M_mortlock_1_15), M)
    rmm_com_lopez_kitz = np.append(rmm_com_lopez_kitz,n_lopez*(major_lopez[i]/tmm_lopez_kitz))
    rmm_com_lopez_snyder = np.append(rmm_com_lopez_snyder,n_lopez*(major_lopez[i]/tmm_lopez_snyder))
    rmm_com_lopez_jiang = np.append(rmm_com_lopez_jiang,n_lopez*(major_lopez[i]/tmm_lopez_jiang))

    #mass accretion rate density in M_sun/yr/Mpc^-3
    rho_lopez_kitz = np.append(rho_lopez_kitz,(10**(-9))*mu*(mass_1_15_best)*(n_lopez*(major_lopez[i]/tmm_lopez_kitz)))
    rho_lopez_jiang = np.append(rho_lopez_jiang,(10**(-9))*mu*(mass_1_15_best)*(n_lopez*(major_lopez[i]/tmm_lopez_jiang)))
    rho_lopez_snyder = np.append(rho_lopez_snyder,(10**(-9))*mu*(mass_1_15_best)*(n_lopez*(major_lopez[i]/tmm_lopez_snyder)))
    
    #compute error on merger rate density
    n_err = n_mortlock_1_15
    
    lopez_errlow = np.abs(np.mean(n_err)-np.percentile(n_err,16))
    lopez_errhigh = np.abs(np.percentile(n_err,84)-np.mean(n_err))
       
    total_lopez_errlow_kitz = np.append(total_lopez_errlow_kitz,np.sqrt(((n_lopez/tmm_lopez_kitz)**2)*(major_lopez_err_low[i]**2) + ((major_lopez[i]/tmm_lopez_kitz)**2)*(lopez_errlow**2)))
    total_lopez_errhigh_kitz = np.append(total_lopez_errhigh_kitz,np.sqrt(((n_lopez/tmm_lopez_kitz)**2)*(major_lopez_err_high[i]**2) + ((major_lopez[i]/tmm_lopez_kitz)**2)*(lopez_errhigh**2)))
    
    total_lopez_errlow_snyder = np.append(total_lopez_errlow_snyder,np.sqrt(((n_lopez/tmm_lopez_snyder)**2)*(major_lopez_err_low[i]**2) + ((major_lopez[i]/tmm_lopez_snyder)**2)*(lopez_errlow**2)))
    total_lopez_errhigh_snyder = np.append(total_lopez_errhigh_snyder,np.sqrt(((n_lopez/tmm_lopez_snyder)**2)*(major_lopez_err_high[i]**2) + ((major_lopez[i]/tmm_lopez_snyder)**2)*(lopez_errhigh**2)))

    total_lopez_errlow_jiang = np.append(total_lopez_errlow_jiang,np.sqrt(((n_lopez/tmm_lopez_jiang)**2)*(major_lopez_err_low[i]**2) + ((major_lopez[i]/tmm_lopez_jiang)**2)*(lopez_errlow**2)))
    total_lopez_errhigh_jiang = np.append(total_lopez_errhigh_jiang,np.sqrt(((n_lopez/tmm_lopez_jiang)**2)*(major_lopez_err_high[i]**2) + ((major_lopez[i]/tmm_lopez_jiang)**2)*(lopez_errhigh**2)))

rho_lopez_errlow_kitz,rho_lopez_errhigh_kitz = [],[]
rho_lopez_errlow_snyder,rho_lopez_errhigh_snyder = [],[]
rho_lopez_errlow_jiang,rho_lopez_errhigh_jiang = [],[]
for i in range(len(total_lopez_errlow_kitz)):
    rho_lopez_errlow_kitz = np.append(rho_lopez_errlow_kitz,np.sqrt((((10**(-9))*rmm_com_lopez_kitz[i])**2)*((mass_1_15_errlow)**2) + ((mass_1_15_best)**2)*((10**(-9))*total_lopez_errlow_kitz[i])**2))
    rho_lopez_errhigh_kitz = np.append(rho_lopez_errhigh_kitz,np.sqrt((((10**(-9))*rmm_com_lopez_kitz[i])**2)*((mass_1_15_errup)**2) + ((mass_1_15_best)**2)*((10**(-9))*total_lopez_errhigh_kitz[i])**2))
    rho_lopez_errlow_jiang = np.append(rho_lopez_errlow_jiang,np.sqrt((((10**(-9))*rmm_com_lopez_jiang[i])**2)*((mass_1_15_errlow)**2) + ((mass_1_15_best)**2)*((10**(-9))*total_lopez_errlow_jiang[i])**2))
    rho_lopez_errhigh_jiang = np.append(rho_lopez_errhigh_jiang,np.sqrt((((10**(-9))*rmm_com_lopez_jiang[i])**2)*((mass_1_15_errup)**2) + ((mass_1_15_best)**2)*((10**(-9))*total_lopez_errhigh_jiang[i])**2))
    rho_lopez_errlow_snyder = np.append(rho_lopez_errlow_snyder,np.sqrt((((10**(-9))*rmm_com_lopez_snyder[i])**2)*((mass_1_15_errlow)**2) + ((mass_1_15_best)**2)*((10**(-9))*total_lopez_errlow_snyder[i])**2))
    rho_lopez_errhigh_snyder = np.append(rho_lopez_errhigh_snyder,np.sqrt((((10**(-9))*rmm_com_lopez_snyder[i])**2)*((mass_1_15_errup)**2) + ((mass_1_15_best)**2)*((10**(-9))*total_lopez_errhigh_snyder[i])**2))

rmm_com_lopez_err_kitz = [total_lopez_errlow_kitz,total_lopez_errhigh_kitz]
rmm_com_lopez_err_snyder = [total_lopez_errlow_snyder,total_lopez_errhigh_snyder]
rmm_com_lopez_err_jiang = [total_lopez_errlow_jiang,total_lopez_errhigh_jiang]


###Tasca et al. 2014 -> <M>=2.3e10, r<25h^{-1} kpc, Dv<500 km/sr
tmm_tasca_kitz = tmm_kitz(zmean_tasca,2.3*(10**10))
tmm_tasca_snyder = tmm_snyder(zmean_tasca)
tmm_tasca_jiang = tmm_jiang(zmean_tasca)
n_tasca = trapz(mortlock_25_3(M, bf_alpha_mortlock_25_3, bf_phi_mortlock_25_3, bf_M_mortlock_25_3), M)
rmm_com_tasca_kitz = n_tasca*(major_tasca/tmm_tasca_kitz)
rmm_com_tasca_snyder = n_tasca*(major_tasca/tmm_tasca_snyder)
rmm_com_tasca_jiang = n_tasca*(major_tasca/tmm_tasca_jiang)

#mass accretion rate density in M_sun/yr/Mpc^-3
rho_tasca_kitz = (10**(-9))*mu*(mass_25_3_best)*(n_tasca*(major_tasca/tmm_tasca_kitz))
rho_tasca_jiang = (10**(-9))*mu*(mass_25_3_best)*(n_tasca*(major_tasca/tmm_tasca_jiang))
rho_tasca_snyder = (10**(-9))*mu*(mass_25_3_best)*(n_tasca*(major_tasca/tmm_tasca_snyder))

#compute error on merger rate density
n_err = n_mortlock_25_3

tasca_errlow = np.abs(np.mean(n_err)-np.percentile(n_err,16))
tasca_errhigh = np.abs(np.percentile(n_err,84)-np.mean(n_err))

total_tasca_errlow_kitz = np.sqrt(((n_tasca/tmm_tasca_kitz)**2)*(major_tasca_err[0][0]**2) + ((major_tasca/tmm_tasca_kitz)**2)*(tasca_errlow**2))
total_tasca_errhigh_kitz = np.sqrt(((n_tasca/tmm_tasca_kitz)**2)*(major_tasca_err[1][0]**2) + ((major_tasca/tmm_tasca_kitz)**2)*(tasca_errhigh**2))

total_tasca_errlow_snyder = np.sqrt(((n_tasca/tmm_tasca_snyder)**2)*(major_tasca_err[0][0]**2) + ((major_tasca/tmm_tasca_snyder)**2)*(tasca_errlow**2))
total_tasca_errhigh_snyder = np.sqrt(((n_tasca/tmm_tasca_snyder)**2)*(major_tasca_err[1][0]**2) + ((major_tasca/tmm_tasca_snyder)**2)*(tasca_errhigh**2))

total_tasca_errlow_jiang = np.sqrt(((n_tasca/tmm_tasca_jiang)**2)*(major_tasca_err[0][0]**2) + ((major_tasca/tmm_tasca_jiang)**2)*(tasca_errlow**2))
total_tasca_errhigh_jiang = np.sqrt(((n_tasca/tmm_tasca_jiang)**2)*(major_tasca_err[1][0]**2) + ((major_tasca/tmm_tasca_jiang)**2)*(tasca_errhigh**2))

rho_tasca_errlow_kitz = np.sqrt((((10**(-9))*rmm_com_tasca_kitz)**2)*((mass_25_3_errlow)**2) + ((mass_25_3_best)**2)*((10**(-9))*total_tasca_errlow_kitz)**2)
rho_tasca_errhigh_kitz = np.sqrt((((10**(-9))*rmm_com_tasca_kitz)**2)*((mass_25_3_errup)**2) + ((mass_25_3_best)**2)*((10**(-9))*total_tasca_errhigh_kitz)**2)
rho_tasca_errlow_jiang = np.sqrt((((10**(-9))*rmm_com_tasca_jiang)**2)*((mass_25_3_errlow)**2) + ((mass_25_3_best)**2)*((10**(-9))*total_tasca_errlow_jiang)**2)
rho_tasca_errhigh_jiang = np.sqrt((((10**(-9))*rmm_com_tasca_jiang)**2)*((mass_25_3_errup)**2) + ((mass_25_3_best)**2)*((10**(-9))*total_tasca_errhigh_jiang)**2)
rho_tasca_errlow_snyder = np.sqrt((((10**(-9))*rmm_com_tasca_snyder)**2)*((mass_25_3_errlow)**2) + ((mass_25_3_best)**2)*((10**(-9))*total_tasca_errlow_snyder)**2)
rho_tasca_errhigh_snyder = np.sqrt((((10**(-9))*rmm_com_tasca_snyder)**2)*((mass_25_3_errup)**2) + ((mass_25_3_best)**2)*((10**(-9))*total_tasca_errhigh_snyder)**2)

rmm_com_tasca_err_kitz = [total_tasca_errlow_kitz,total_tasca_errhigh_kitz]
rmm_com_tasca_err_snyder = [total_tasca_errlow_snyder,total_tasca_errhigh_snyder]
rmm_com_tasca_err_jiang = [total_tasca_errlow_jiang,total_tasca_errhigh_jiang]

###fraction of major mergers from Ventou+17 with MUSE (from close pairs,r=25kpc), M>9.5r
rho_ventou_kitz,rho_ventou_jiang,rho_ventou_snyder = [],[],[]
rmm_com_ventou_kitz,rmm_com_ventou_snyder,rmm_com_ventou_jiang = [],[],[]
total_ventou_errlow_kitz,total_ventou_errhigh_kitz = [],[]
total_ventou_errlow_snyder,total_ventou_errhigh_snyder = [],[]
total_ventou_errlow_jiang,total_ventou_errhigh_jiang = [],[]
for i in range(len(zmean_ventou)):
    tmm_ventou_kitz = tmm_kitz(zmean_ventou[i],mass_ventou[i])
    tmm_ventou_snyder = tmm_snyder(zmean_ventou[i])
    tmm_ventou_jiang = tmm_jiang(zmean_ventou[i])
    if(zmean_ventou[i]>0.5 and zmean_ventou[i]<1):
        n_ventou = trapz(mortlock_05_1(M, bf_alpha1_mortlock_05_1,bf_alpha2_mortlock_05_1,bf_phi1_mortlock_05_1,bf_phi2_mortlock_05_1,bf_M_mortlock_05_1), M)
        mass_best = mass_05_1_best
    else:
        if(zmean_ventou[i]>1 and zmean_ventou[i]<2):
            n_ventou = trapz(mortlock_15_2(M, bf_alpha_mortlock_15_2, bf_phi_mortlock_15_2, bf_M_mortlock_15_2), M)
            mass_best = mass_15_2_best
        else:
            if(zmean_ventou[i]>2.5):
                n_ventou = trapz(mortlock_25_3(M, bf_alpha_mortlock_25_3, bf_phi_mortlock_25_3, bf_M_mortlock_25_3), M)
                mass_best = mass_25_3_best
    rmm_com_ventou_kitz = np.append(rmm_com_ventou_kitz,n_ventou*(major_ventou[i]/tmm_ventou_kitz))
    rmm_com_ventou_snyder = np.append(rmm_com_ventou_snyder,n_ventou*(major_ventou[i]/tmm_ventou_snyder))
    rmm_com_ventou_jiang = np.append(rmm_com_ventou_jiang,n_ventou*(major_ventou[i]/tmm_ventou_jiang))

    #mass accretion rate density in M_sun/yr/Mpc^-3
    rho_ventou_kitz = np.append(rho_ventou_kitz,(10**(-9))*mu*(mass_best)*(n_ventou*(major_ventou[i]/tmm_ventou_kitz)))
    rho_ventou_jiang = np.append(rho_ventou_jiang,(10**(-9))*mu*(mass_best)*(n_ventou*(major_ventou[i]/tmm_ventou_jiang)))
    rho_ventou_snyder = np.append(rho_ventou_snyder,(10**(-9))*mu*(mass_best)*(n_ventou*(major_ventou[i]/tmm_ventou_snyder)))

    #compute error on merger rate density
    if(zmean_ventou[i]>0.5 and zmean_ventou[i]<1):
        n_err = n_mortlock_05_1
    else:
        if(zmean_ventou[i]>1 and zmean_ventou[i]<2):
            n_err = n_mortlock_15_2
        else:
            if(zmean_ventou[i]>2.5):
                n_err = n_mortlock_25_3
    
    ventou_errlow = np.abs(np.mean(n_err)-np.percentile(n_err,16))
    ventou_errhigh = np.abs(np.percentile(n_err,84)-np.mean(n_err))
      
    total_ventou_errlow_kitz = np.append(total_ventou_errlow_kitz,np.sqrt(((n_ventou/tmm_ventou_kitz)**2)*(major_ventou_err[0][i]**2) + ((major_ventou[i]/tmm_ventou_kitz)**2)*(ventou_errlow**2)))
    total_ventou_errhigh_kitz = np.append(total_ventou_errhigh_kitz,np.sqrt(((n_ventou/tmm_ventou_kitz)**2)*(major_ventou_err[1][i]**2) + ((major_ventou[i]/tmm_ventou_kitz)**2)*(ventou_errhigh**2)))
    
    total_ventou_errlow_snyder = np.append(total_ventou_errlow_snyder,np.sqrt(((n_ventou/tmm_ventou_snyder)**2)*(major_ventou_err[0][i]**2) + ((major_ventou[i]/tmm_ventou_snyder)**2)*(ventou_errlow**2)))
    total_ventou_errhigh_snyder = np.append(total_ventou_errhigh_snyder,np.sqrt(((n_ventou/tmm_ventou_snyder)**2)*(major_ventou_err[1][i]**2) + ((major_ventou[i]/tmm_ventou_snyder)**2)*(ventou_errhigh**2)))

    total_ventou_errlow_jiang = np.append(total_ventou_errlow_jiang,np.sqrt(((n_ventou/tmm_ventou_jiang)**2)*(major_ventou_err[0][i]**2) + ((major_ventou[i]/tmm_ventou_jiang)**2)*(ventou_errlow**2)))
    total_ventou_errhigh_jiang = np.append(total_ventou_errhigh_jiang,np.sqrt(((n_ventou/tmm_ventou_jiang)**2)*(major_ventou_err[1][i]**2) + ((major_ventou[i]/tmm_ventou_jiang)**2)*(ventou_errhigh**2)))

rho_ventou_errlow_kitz,rho_ventou_errhigh_kitz = [],[]
rho_ventou_errlow_snyder,rho_ventou_errhigh_snyder = [],[]
rho_ventou_errlow_jiang,rho_ventou_errhigh_jiang = [],[]
for i in range(len(total_ventou_errlow_kitz)):
    if(zmean_ventou[i]>0.5 and zmean_ventou[i]<1):
        mass_best = mass_05_1_best
        mass_errlow = mass_05_1_errlow
        mass_errup = mass_05_1_errup
    else:
        if(zmean_ventou[i]>1 and zmean_ventou[i]<2):
            mass_best = mass_15_2_best
            mass_errlow = mass_15_2_errlow
            mass_errup = mass_15_2_errup
        else:
            if(zmean_ventou[i]>2.5):
                mass_best = mass_25_3_best
                mass_errlow = mass_25_3_errlow
                mass_errup = mass_25_3_errup
    rho_ventou_errlow_kitz = np.append(rho_ventou_errlow_kitz,np.sqrt((((10**(-9))*rmm_com_ventou_kitz[i])**2)*((mass_errlow)**2) + ((mass_best)**2)*((10**(-9))*total_ventou_errlow_kitz[i])**2))
    rho_ventou_errhigh_kitz = np.append(rho_ventou_errhigh_kitz,np.sqrt((((10**(-9))*rmm_com_ventou_kitz[i])**2)*((mass_errup)**2) + ((mass_best)**2)*((10**(-9))*total_ventou_errhigh_kitz[i])**2))
    rho_ventou_errlow_jiang = np.append(rho_ventou_errlow_jiang,np.sqrt((((10**(-9))*rmm_com_ventou_jiang[i])**2)*((mass_errlow)**2) + ((mass_best)**2)*((10**(-9))*total_ventou_errlow_jiang[i])**2))
    rho_ventou_errhigh_jiang = np.append(rho_ventou_errhigh_jiang,np.sqrt((((10**(-9))*rmm_com_ventou_jiang[i])**2)*((mass_errup)**2) + ((mass_best)**2)*((10**(-9))*total_ventou_errhigh_jiang[i])**2))
    rho_ventou_errlow_snyder = np.append(rho_ventou_errlow_snyder,np.sqrt((((10**(-9))*rmm_com_ventou_snyder[i])**2)*((mass_errlow)**2) + ((mass_best)**2)*((10**(-9))*total_ventou_errlow_snyder[i])**2))
    rho_ventou_errhigh_snyder = np.append(rho_ventou_errhigh_snyder,np.sqrt((((10**(-9))*rmm_com_ventou_snyder[i])**2)*((mass_errup)**2) + ((mass_best)**2)*((10**(-9))*total_ventou_errhigh_snyder[i])**2))

rmm_com_ventou_err_kitz = [total_ventou_errlow_kitz,total_ventou_errhigh_kitz]
rmm_com_ventou_err_snyder = [total_ventou_errlow_snyder,total_ventou_errhigh_snyder]
rmm_com_ventou_err_jiang = [total_ventou_errlow_jiang,total_ventou_errhigh_jiang]

###Duncan et al. 2019 -> 9.7<M<10.3
rho_duncan_kitz,rho_duncan_jiang,rho_duncan_snyder = [],[],[]
rmm_com_duncan_kitz,rmm_com_duncan_snyder,rmm_com_duncan_jiang = [],[],[]
total_duncan_errlow_kitz,total_duncan_errhigh_kitz = [],[]
total_duncan_errlow_snyder,total_duncan_errhigh_snyder = [],[]
total_duncan_errlow_jiang,total_duncan_errhigh_jiang = [],[]
for i in range(len(zmean_duncan)):
    tmm_duncan_kitz = tmm_kitz(zmean_duncan[i],10**10)
    tmm_duncan_snyder = tmm_snyder(zmean_duncan[i])
    tmm_duncan_jiang = tmm_jiang(zmean_duncan[i])
    if(zmean_duncan[i]==0.75):
        n_duncan = trapz(mortlock_05_1(M, bf_alpha1_mortlock_05_1,bf_alpha2_mortlock_05_1,bf_phi1_mortlock_05_1,bf_phi2_mortlock_05_1,bf_M_mortlock_05_1), M)
        mass_best = mass_05_1_best
    else:
        if(zmean_duncan[i]==1.25):
            n_duncan = trapz(mortlock_1_15(M, bf_alpha_mortlock_1_15, bf_phi_mortlock_1_15, bf_M_mortlock_1_15), M)
            mass_best = mass_1_15_best
        else:
            if(zmean_duncan[i]==1.75):
                n_duncan = trapz(mortlock_15_2(M, bf_alpha_mortlock_15_2, bf_phi_mortlock_15_2, bf_M_mortlock_15_2), M)
                mass_best = mass_15_2_best
            else:
                if(zmean_duncan[i]==2.25):
                    n_duncan = trapz(mortlock_2_25(M, bf_alpha_mortlock_2_25, bf_phi_mortlock_2_25, bf_M_mortlock_2_25), M)
                    mass_best = mass_2_25_best
                else:
                    if(zmean_duncan[i]==2.75):
                        n_duncan = trapz(mortlock_25_3(M, bf_alpha_mortlock_25_3, bf_phi_mortlock_25_3, bf_M_mortlock_25_3), M)
                        mass_best = mass_25_3_best
    rmm_com_duncan_kitz = np.append(rmm_com_duncan_kitz,n_duncan*(major_duncan[i]/tmm_duncan_kitz))
    rmm_com_duncan_snyder = np.append(rmm_com_duncan_snyder,n_duncan*(major_duncan[i]/tmm_duncan_snyder))
    rmm_com_duncan_jiang = np.append(rmm_com_duncan_jiang,n_duncan*(major_duncan[i]/tmm_duncan_jiang))

    #mass accretion rate density in M_sun/yr/Mpc^-3
    rho_duncan_kitz = np.append(rho_duncan_kitz,(10**(-9))*mu*(mass_best)*(n_duncan*(major_duncan[i]/tmm_duncan_kitz)))
    rho_duncan_jiang = np.append(rho_duncan_jiang,(10**(-9))*mu*(mass_best)*(n_duncan*(major_duncan[i]/tmm_duncan_jiang)))
    rho_duncan_snyder = np.append(rho_duncan_snyder,(10**(-9))*mu*(mass_best)*(n_duncan*(major_duncan[i]/tmm_duncan_snyder)))

    #compute error on merger rate density
    if(zmean_duncan[i]==0.75):
        n_err = n_mortlock_05_1
    else:
        if(zmean_duncan[i]==1.25):
            n_err = n_mortlock_1_15
        else:
            if(zmean_duncan[i]==1.75):
                n_err = n_mortlock_15_2
            else:
                if(zmean_duncan[i]==2.25):
                    n_err = n_mortlock_2_25
                else:
                    if(zmean_duncan[i]==2.75):
                        n_err = n_mortlock_25_3                            

    duncan_errlow = np.abs(np.mean(n_err)-np.percentile(n_err,16))
    duncan_errhigh = np.abs(np.percentile(n_err,84)-np.mean(n_err))
    
    total_duncan_errlow_kitz = np.append(total_duncan_errlow_kitz,np.sqrt(((n_duncan/tmm_duncan_kitz)**2)*(major_duncan_err[i]**2) + ((major_duncan[i]/tmm_duncan_kitz)**2)*(duncan_errlow**2)))
    total_duncan_errhigh_kitz = np.append(total_duncan_errhigh_kitz,np.sqrt(((n_duncan/tmm_duncan_kitz)**2)*(major_duncan_err[i]**2) + ((major_duncan[i]/tmm_duncan_kitz)**2)*(duncan_errhigh**2)))
    
    total_duncan_errlow_snyder = np.append(total_duncan_errlow_snyder,np.sqrt(((n_duncan/tmm_duncan_snyder)**2)*(major_duncan_err[i]**2) + ((major_duncan[i]/tmm_duncan_snyder)**2)*(duncan_errlow**2)))
    total_duncan_errhigh_snyder = np.append(total_duncan_errhigh_snyder,np.sqrt(((n_duncan/tmm_duncan_snyder)**2)*(major_duncan_err[i]**2) + ((major_duncan[i]/tmm_duncan_snyder)**2)*(duncan_errhigh**2)))

    total_duncan_errlow_jiang = np.append(total_duncan_errlow_jiang,np.sqrt(((n_duncan/tmm_duncan_jiang)**2)*(major_duncan_err[i]**2) + ((major_duncan[i]/tmm_duncan_jiang)**2)*(duncan_errlow**2)))
    total_duncan_errhigh_jiang = np.append(total_duncan_errhigh_jiang,np.sqrt(((n_duncan/tmm_duncan_jiang)**2)*(major_duncan_err[i]**2) + ((major_duncan[i]/tmm_duncan_jiang)**2)*(duncan_errhigh**2)))

rho_duncan_errlow_kitz,rho_duncan_errhigh_kitz = [],[]
rho_duncan_errlow_snyder,rho_duncan_errhigh_snyder = [],[]
rho_duncan_errlow_jiang,rho_duncan_errhigh_jiang = [],[]
for i in range(len(total_duncan_errlow_kitz)):
    if(zmean_duncan[i]==0.75):
        mass_best = mass_05_1_best
        mass_errlow = mass_05_1_errlow
        mass_errup = mass_05_1_errup
    else:
        if(zmean_duncan[i]==1.25):
            mass_best = mass_1_15_best
            mass_errlow = mass_1_15_errlow
            mass_errup = mass_1_15_errup
        else:
            if(zmean_duncan[i]==1.75):
                mass_best = mass_15_2_best
                mass_errlow = mass_15_2_errlow
                mass_errup = mass_15_2_errup
            else:
                if(zmean_duncan[i]==2.25):
                    mass_best = mass_2_25_best
                    mass_errlow = mass_2_25_errlow
                    mass_errup = mass_2_25_errup
                else:
                    if(zmean_duncan[i]==2.75):
                        mass_best = mass_25_3_best
                        mass_errlow = mass_25_3_errlow
                        mass_errup = mass_25_3_errup  
    rho_duncan_errlow_kitz = np.append(rho_duncan_errlow_kitz,np.sqrt((((10**(-9))*rmm_com_duncan_kitz[i])**2)*((mass_errlow)**2) + ((mass_best)**2)*((10**(-9))*total_duncan_errlow_kitz[i])**2))
    rho_duncan_errhigh_kitz = np.append(rho_duncan_errhigh_kitz,np.sqrt((((10**(-9))*rmm_com_duncan_kitz[i])**2)*((mass_errup)**2) + ((mass_best)**2)*((10**(-9))*total_duncan_errhigh_kitz[i])**2))
    rho_duncan_errlow_jiang = np.append(rho_duncan_errlow_jiang,np.sqrt((((10**(-9))*rmm_com_duncan_jiang[i])**2)*((mass_errlow)**2) + ((mass_best)**2)*((10**(-9))*total_duncan_errlow_jiang[i])**2))
    rho_duncan_errhigh_jiang = np.append(rho_duncan_errhigh_jiang,np.sqrt((((10**(-9))*rmm_com_duncan_jiang[i])**2)*((mass_errup)**2) + ((mass_best)**2)*((10**(-9))*total_duncan_errhigh_jiang[i])**2))
    rho_duncan_errlow_snyder = np.append(rho_duncan_errlow_snyder,np.sqrt((((10**(-9))*rmm_com_duncan_snyder[i])**2)*((mass_errlow)**2) + ((mass_best)**2)*((10**(-9))*total_duncan_errlow_snyder[i])**2))
    rho_duncan_errhigh_snyder = np.append(rho_duncan_errhigh_snyder,np.sqrt((((10**(-9))*rmm_com_duncan_snyder[i])**2)*((mass_errup)**2) + ((mass_best)**2)*((10**(-9))*total_duncan_errhigh_snyder[i])**2))

rmm_com_duncan_err_kitz = [total_duncan_errlow_kitz,total_duncan_errhigh_kitz]
rmm_com_duncan_err_snyder = [total_duncan_errlow_snyder,total_duncan_errhigh_snyder]
rmm_com_duncan_err_jiang = [total_duncan_errlow_jiang,total_duncan_errhigh_jiang]

###this work
rho_this_kitz,rho_this_jiang,rho_this_snyder = [],[],[]
rmm_com_this_kitz,rmm_com_this_snyder,rmm_com_this_jiang = [],[],[]
total_this_errlow_kitz,total_this_errhigh_kitz = [],[]
total_this_errlow_snyder,total_this_errhigh_snyder = [],[]
total_this_errlow_jiang,total_this_errhigh_jiang = [],[]
for i in range(len(zmean_this)):
    tmm_this_kitz = tmm_kitz(zmean_this[i],10**10)
    tmm_this_snyder = tmm_snyder(zmean_this[i])
    tmm_this_jiang = tmm_jiang(zmean_this[i])
    if(zmean_this[i]<5):
        n_this = trapz(duncan_z4(M, bf_alpha_duncanz4, bf_phi_duncanz4, bf_M_duncanz4), M)
        mass_best = mass_4_best
    else:
        if(zmean_this[i]>5):
            n_this = trapz(duncan_z5(M, bf_alpha_duncanz5, bf_phi_duncanz5, bf_M_duncanz5), M)
            mass_best = mass_5_best
    rmm_com_this_kitz = np.append(rmm_com_this_kitz,n_this*(major_this[i]/tmm_this_kitz))
    rmm_com_this_snyder = np.append(rmm_com_this_snyder,n_this*(major_this[i]/tmm_this_snyder))
    rmm_com_this_jiang = np.append(rmm_com_this_jiang,n_this*(major_this[i]/tmm_this_jiang))

    #mass accretion rate density in M_sun/yr/Mpc^-3
    rho_this_kitz = np.append(rho_this_kitz,(10**(-9))*mu*(mass_best)*(n_this*(major_this[i]/tmm_this_kitz)))
    rho_this_jiang = np.append(rho_this_jiang,(10**(-9))*mu*(mass_best)*(n_this*(major_this[i]/tmm_this_jiang)))
    rho_this_snyder = np.append(rho_this_snyder,(10**(-9))*mu*(mass_best)*(n_this*(major_this[i]/tmm_this_snyder)))

    #compute error on merger rate density
    if(zmean_this[i]<5):
        n_err = n_duncanz4
    else:
        if(zmean_this[i]>5):
            n_err = n_duncanz5

    this_errlow = np.abs(np.mean(n_err)-np.percentile(n_err,16))
    this_errhigh = np.abs(np.percentile(n_err,84)-np.mean(n_err))
    
    total_this_errlow_kitz = np.append(total_this_errlow_kitz,np.sqrt(((n_this/tmm_this_kitz)**2)*(major_this_err_low[i]**2) + ((major_this[i]/tmm_this_kitz)**2)*(this_errlow**2)))
    total_this_errhigh_kitz = np.append(total_this_errhigh_kitz,np.sqrt(((n_this/tmm_this_kitz)**2)*(major_this_err_high[i]**2) + ((major_this[i]/tmm_this_kitz)**2)*(this_errhigh**2)))
    
    total_this_errlow_snyder = np.append(total_this_errlow_snyder,np.sqrt(((n_this/tmm_this_snyder)**2)*(major_this_err_low[i]**2) + ((major_this[i]/tmm_this_snyder)**2)*(this_errlow**2)))
    total_this_errhigh_snyder = np.append(total_this_errhigh_snyder,np.sqrt(((n_this/tmm_this_snyder)**2)*(major_this_err_high[i]**2) + ((major_this[i]/tmm_this_snyder)**2)*(this_errhigh**2)))

    total_this_errlow_jiang = np.append(total_this_errlow_jiang,np.sqrt(((n_this/tmm_this_jiang)**2)*(major_this_err_low[i]**2) + ((major_this[i]/tmm_this_jiang)**2)*(this_errlow**2)))
    total_this_errhigh_jiang = np.append(total_this_errhigh_jiang,np.sqrt(((n_this/tmm_this_jiang)**2)*(major_this_err_high[i]**2) + ((major_this[i]/tmm_this_jiang)**2)*(this_errhigh**2)))

rho_this_errlow_kitz,rho_this_errhigh_kitz = [],[]
rho_this_errlow_snyder,rho_this_errhigh_snyder = [],[]
rho_this_errlow_jiang,rho_this_errhigh_jiang = [],[]
for i in range(len(total_this_errlow_kitz)):
    if(zmean_this[i]<5):
        mass_best = mass_4_best
        mass_errlow = mass_4_errlow
        mass_errup = mass_4_errup
    else:
        if(zmean_this[i]>5):
            mass_best = mass_5_best
            mass_errlow = mass_5_errlow
            mass_errup = mass_5_errup  
    rho_this_errlow_kitz = np.append(rho_this_errlow_kitz,np.sqrt((((10**(-9))*rmm_com_this_kitz[i])**2)*((mass_errlow)**2) + ((mass_best)**2)*((10**(-9))*total_this_errlow_kitz[i])**2))
    rho_this_errhigh_kitz = np.append(rho_this_errhigh_kitz,np.sqrt((((10**(-9))*rmm_com_this_kitz[i])**2)*((mass_errup)**2) + ((mass_best)**2)*((10**(-9))*total_this_errhigh_kitz[i])**2))
    rho_this_errlow_jiang = np.append(rho_this_errlow_jiang,np.sqrt((((10**(-9))*rmm_com_this_jiang[i])**2)*((mass_errlow)**2) + ((mass_best)**2)*((10**(-9))*total_this_errlow_jiang[i])**2))
    rho_this_errhigh_jiang = np.append(rho_this_errhigh_jiang,np.sqrt((((10**(-9))*rmm_com_this_jiang[i])**2)*((mass_errup)**2) + ((mass_best)**2)*((10**(-9))*total_this_errhigh_jiang[i])**2))
    rho_this_errlow_snyder = np.append(rho_this_errlow_snyder,np.sqrt((((10**(-9))*rmm_com_this_snyder[i])**2)*((mass_errlow)**2) + ((mass_best)**2)*((10**(-9))*total_this_errlow_snyder[i])**2))
    rho_this_errhigh_snyder = np.append(rho_this_errhigh_snyder,np.sqrt((((10**(-9))*rmm_com_this_snyder[i])**2)*((mass_errup)**2) + ((mass_best)**2)*((10**(-9))*total_this_errhigh_snyder[i])**2))

rmm_com_this_err_kitz = [total_this_errlow_kitz,total_this_errhigh_kitz]
rmm_com_this_err_snyder = [total_this_errlow_snyder,total_this_errhigh_snyder]
rmm_com_this_err_jiang = [total_this_errlow_jiang,total_this_errhigh_jiang]

######################################### PLOT ##################################################À
ages = np.array([13, 10, 8, 6, 5, 4, 3, 2, 1.5, 1.2, 1, 0.9])*u.Gyr
ageticks = [z_at_value(cosmo.age, age) for age in ages]

#madau&dickinson+14
SFRD = 0.63*(0.015*(((1+z)**2.7)/(1+((1+z)/2.9)**5.6)))    #in M_sun/yr/Mpc3 (converted to Chabrier IMF)

fig = plt.figure(figsize=(7.5,6))
gs = gridspec.GridSpec(4,1)
ax = plt.subplot(gs[:3,:])
##ax = plt.subplot(1,1,1)
ax2 = ax.twiny()
ax2.set_xticks(ageticks)
ax2.set_xticklabels(['{:g}'.format(age) for age in ages.value])

z_tot = [0,0.3,0.5,0.54,0.6,0.71,0.75,0.9,1.03,1.25,1.32,1.5,1.54,1.75,2.25,2.6,2.75,3,4.525,5.475]
rho_tot_kitz = [rho_xu_kitz[0],rho_xu_kitz[1],rho_xu_kitz[2],rho_deravel_kitz[0],rho_ventou_kitz[0],rho_deravel_kitz[1],
                    rho_duncan_kitz[0],rho_deravel_kitz[2],rho_lopez_kitz[0],rho_duncan_kitz[1],rho_lopez_kitz[1],rho_ventou_kitz[1],
                    rho_lopez_kitz[2],rho_duncan_kitz[2],rho_duncan_kitz[3],rho_tasca_kitz,rho_duncan_kitz[4],rho_ventou_kitz[2],rho_this_kitz[0],rho_this_kitz[1]]
rho_tot_kitz_up_temp = [rho_xu_errhigh_kitz[0],rho_xu_errhigh_kitz[1],rho_xu_errhigh_kitz[2],rho_deravel_errhigh_kitz[0],rho_ventou_errhigh_kitz[0],rho_deravel_errhigh_kitz[1],
                       rho_duncan_errhigh_kitz[0],rho_deravel_errhigh_kitz[2],rho_lopez_errhigh_kitz[0],rho_duncan_errhigh_kitz[1],rho_lopez_errhigh_kitz[1],rho_ventou_errhigh_kitz[1],
                       rho_lopez_errhigh_kitz[2],rho_duncan_errhigh_kitz[2],rho_duncan_errhigh_kitz[3],rho_tasca_errhigh_kitz,rho_duncan_errhigh_kitz[4],rho_ventou_errhigh_kitz[2],rho_this_errhigh_kitz[0],rho_this_errhigh_kitz[1]]
rho_tot_kitz_low_temp = [rho_xu_errlow_kitz[0],rho_xu_errlow_kitz[1],rho_xu_errlow_kitz[2],rho_deravel_errlow_kitz[0],rho_ventou_errlow_kitz[0],rho_deravel_errlow_kitz[1],
                       rho_duncan_errlow_kitz[0],rho_deravel_errlow_kitz[2],rho_lopez_errlow_kitz[0],rho_duncan_errlow_kitz[1],rho_lopez_errlow_kitz[1],rho_ventou_errlow_kitz[1],
                       rho_lopez_errlow_kitz[2],rho_duncan_errlow_kitz[2],rho_duncan_errlow_kitz[3],rho_tasca_errlow_kitz,rho_duncan_errlow_kitz[4],rho_ventou_errlow_kitz[2],rho_this_errlow_kitz[0],rho_this_errlow_kitz[1]]

rho_tot_snyder = [rho_xu_snyder[0],rho_xu_snyder[1],rho_xu_snyder[2],rho_deravel_snyder[0],rho_ventou_snyder[0],rho_deravel_snyder[1],
                    rho_duncan_snyder[0],rho_deravel_snyder[2],rho_lopez_snyder[0],rho_duncan_snyder[1],rho_lopez_snyder[1],rho_ventou_snyder[1],
                    rho_lopez_snyder[2],rho_duncan_snyder[2],rho_duncan_snyder[3],rho_tasca_snyder,rho_duncan_snyder[4],rho_ventou_snyder[2],rho_this_snyder[0],rho_this_snyder[1]]
rho_tot_snyder_up_temp = [rho_xu_errhigh_snyder[0],rho_xu_errhigh_snyder[1],rho_xu_errhigh_snyder[2],rho_deravel_errhigh_snyder[0],rho_ventou_errhigh_snyder[0],rho_deravel_errhigh_snyder[1],
                       rho_duncan_errhigh_snyder[0],rho_deravel_errhigh_snyder[2],rho_lopez_errhigh_snyder[0],rho_duncan_errhigh_snyder[1],rho_lopez_errhigh_snyder[1],rho_ventou_errhigh_snyder[1],
                       rho_lopez_errhigh_snyder[2],rho_duncan_errhigh_snyder[2],rho_duncan_errhigh_snyder[3],rho_tasca_errhigh_snyder,rho_duncan_errhigh_snyder[4],rho_ventou_errhigh_snyder[2],rho_this_errhigh_snyder[0],rho_this_errhigh_snyder[1]]
rho_tot_snyder_low_temp = [rho_xu_errlow_snyder[0],rho_xu_errlow_snyder[1],rho_xu_errlow_snyder[2],rho_deravel_errlow_snyder[0],rho_ventou_errlow_snyder[0],rho_deravel_errlow_snyder[1],
                       rho_duncan_errlow_snyder[0],rho_deravel_errlow_snyder[2],rho_lopez_errlow_snyder[0],rho_duncan_errlow_snyder[1],rho_lopez_errlow_snyder[1],rho_ventou_errlow_snyder[1],
                       rho_lopez_errlow_snyder[2],rho_duncan_errlow_snyder[2],rho_duncan_errlow_snyder[3],rho_tasca_errlow_snyder,rho_duncan_errlow_snyder[4],rho_ventou_errlow_snyder[2],rho_this_errlow_snyder[0],rho_this_errlow_snyder[1]]

rho_tot_jiang = [rho_xu_jiang[0],rho_xu_jiang[1],rho_xu_jiang[2],rho_deravel_jiang[0],rho_ventou_jiang[0],rho_deravel_jiang[1],
                    rho_duncan_jiang[0],rho_deravel_jiang[2],rho_lopez_jiang[0],rho_duncan_jiang[1],rho_lopez_jiang[1],rho_ventou_jiang[1],
                    rho_lopez_jiang[2],rho_duncan_jiang[2],rho_duncan_jiang[3],rho_tasca_jiang,rho_duncan_jiang[4],rho_ventou_jiang[2],rho_this_jiang[0],rho_this_jiang[1]]
rho_tot_jiang_up_temp = [rho_xu_errhigh_jiang[0],rho_xu_errhigh_jiang[1],rho_xu_errhigh_jiang[2],rho_deravel_errhigh_jiang[0],rho_ventou_errhigh_jiang[0],rho_deravel_errhigh_jiang[1],
                       rho_duncan_errhigh_jiang[0],rho_deravel_errhigh_jiang[2],rho_lopez_errhigh_jiang[0],rho_duncan_errhigh_jiang[1],rho_lopez_errhigh_jiang[1],rho_ventou_errhigh_jiang[1],
                       rho_lopez_errhigh_jiang[2],rho_duncan_errhigh_jiang[2],rho_duncan_errhigh_jiang[3],rho_tasca_errhigh_jiang,rho_duncan_errhigh_jiang[4],rho_ventou_errhigh_jiang[2],rho_this_errhigh_jiang[0],rho_this_errhigh_jiang[1]]
rho_tot_jiang_low_temp = [rho_xu_errlow_jiang[0],rho_xu_errlow_jiang[1],rho_xu_errlow_jiang[2],rho_deravel_errlow_jiang[0],rho_ventou_errlow_jiang[0],rho_deravel_errlow_jiang[1],
                       rho_duncan_errlow_jiang[0],rho_deravel_errlow_jiang[2],rho_lopez_errlow_jiang[0],rho_duncan_errlow_jiang[1],rho_lopez_errlow_jiang[1],rho_ventou_errlow_jiang[1],
                       rho_lopez_errlow_jiang[2],rho_duncan_errlow_jiang[2],rho_duncan_errlow_jiang[3],rho_tasca_errlow_jiang,rho_duncan_errlow_jiang[4],rho_ventou_errlow_jiang[2],rho_this_errlow_jiang[0],rho_this_errlow_jiang[1]]

### fit on rho ###
rho_tot_kitz_err_mean=[]
rho_tot_jiang_err_mean=[]
rho_tot_snyder_err_mean=[]
for i in range(len(rho_tot_kitz_up_temp)):
    rho_tot_kitz_err_mean = np.append(rho_tot_kitz_err_mean,np.mean([rho_tot_kitz_up_temp[i],rho_tot_kitz_low_temp[i]]))
    rho_tot_jiang_err_mean = np.append(rho_tot_jiang_err_mean,np.mean([rho_tot_jiang_up_temp[i],rho_tot_jiang_low_temp[i]]))
    rho_tot_snyder_err_mean = np.append(rho_tot_snyder_err_mean,np.mean([rho_tot_snyder_up_temp[i],rho_tot_snyder_low_temp[i]]))

def madau(z,a,b,c,d):
    return a*(((1+z)**b)/(1+((1+z)/c)**d))
    
def powerlaw(z,a,b):
    return a*(((1+z)**b))

### madau fit
popt_kitz_madau, pcov_kitz_madau = curve_fit(madau, z_tot, rho_tot_kitz,sigma=rho_tot_kitz_err_mean)
perr_kitz_madau = np.sqrt(np.diag(pcov_kitz_madau))
fit_kitz_madau = madau(z,popt_kitz_madau[0],popt_kitz_madau[1],popt_kitz_madau[2],popt_kitz_madau[3])

popt_snyder_madau, pcov_snyder_madau = curve_fit(madau, z_tot, rho_tot_snyder,sigma=rho_tot_snyder_err_mean)
perr_snyder_madau = np.sqrt(np.diag(pcov_snyder_madau))
fit_snyder_madau = madau(z,popt_snyder_madau[0],popt_snyder_madau[1],popt_snyder_madau[2],popt_snyder_madau[3])

popt_jiang_madau, pcov_jiang_madau = curve_fit(madau, z_tot, rho_tot_jiang,sigma=rho_tot_jiang_err_mean)
perr_jiang_madau = np.sqrt(np.diag(pcov_jiang_madau))
fit_jiang_madau = madau(z,popt_jiang_madau[0],popt_jiang_madau[1],popt_jiang_madau[2],popt_jiang_madau[3])

### double law fit
##popt_kitz_double, pcov_kitz_double = curve_fit(rmm_double, z_tot, rho_tot_kitz,sigma=rho_tot_kitz_err_mean)
##perr_kitz_double = np.sqrt(np.diag(pcov_kitz_double))
##fit_kitz_double = rmm_double(z,popt_kitz_double[0],popt_kitz_double[1],popt_kitz_double[2])
##
##popt_snyder_double, pcov_snyder_double = curve_fit(rmm_double, z_tot, rho_tot_snyder,sigma=rho_tot_snyder_err_mean)
##perr_snyder_double = np.sqrt(np.diag(pcov_snyder_double))
##fit_snyder_double = rmm_double(z,popt_snyder_double[0],popt_snyder_double[1],popt_snyder_double[2])
##
##popt_jiang_double, pcov_jiang_double = curve_fit(rmm_double, z_tot, rho_tot_jiang,sigma=rho_tot_jiang_err_mean)
##perr_jiang_double = np.sqrt(np.diag(pcov_jiang_double))
##fit_jiang_double = rmm_double(z,popt_jiang_double[0],popt_jiang_double[1],popt_jiang_double[2])

##ax.plot(z,fit_kitz_double,color='forestgreen',zorder=1,ls='-.',lw=2)
##ax.plot(z,fit_jiang_double,color='darkorange',zorder=1,ls='-.',lw=2)
##ax.plot(z,fit_snyder_double,color='dodgerblue',zorder=1,ls='-.',lw=2)

##fit_kitz_madau_low = madau(z,popt_kitz_madau[0]-perr_kitz_madau[0],popt_kitz_madau[1]-perr_kitz_madau[1],popt_kitz_madau[2]-perr_kitz_madau[2],popt_kitz_madau[3]-perr_kitz_madau[3])
##fit_kitz_madau_high = madau(z,popt_kitz_madau[0]+perr_kitz_madau[0],popt_kitz_madau[1]+perr_kitz_madau[1],popt_kitz_madau[2]+perr_kitz_madau[2],popt_kitz_madau[3]+perr_kitz_madau[3])
##a_kitz_pert = random.normal(popt_kitz_madau[0],perr_kitz_madau[0],N)
##b_kitz_pert = random.normal(popt_kitz_madau[1],perr_kitz_madau[1],N)
##c_kitz_pert = random.normal(popt_kitz_madau[2],perr_kitz_madau[2],N)
##d_kitz_pert = random.normal(popt_kitz_madau[3],perr_kitz_madau[3],N)
##fit_kitz_madau_pert = [madau(z,a,b,c,d) for a,b,c,d in zip(a_kitz_pert,b_kitz_pert,c_kitz_pert,d_kitz_pert)]

##fit_kitz_madau_low = madau(z,popt_kitz_madau[0]-perr_kitz_madau[0],popt_kitz_madau[1],popt_kitz_madau[2],popt_kitz_madau[3])
##fit_kitz_madau_high = madau(z,popt_kitz_madau[0]+perr_kitz_madau[0],popt_kitz_madau[1],popt_kitz_madau[2],popt_kitz_madau[3])

##ax.fill_between(z,fit_kitz_madau_low,fit_kitz_madau_high,color='forestgreen',alpha=0.3)
##for i in range(0,N):
##    ax.plot(z,fit_kitz_madau_pert[i])

ax.plot(z,SFRD,color='red',lw=2,ls='-.', label='Madau&Dickinson+14')
ax.text(3.2,0.05,'SFRD',color='red',fontsize='medium',fontweight='medium',rotation=-13)

ax.fill_between(z,0.5*fit_kitz_madau,2*fit_kitz_madau,facecolor='darkgreen',edgecolor='none',alpha=0.2,zorder=0)
ax.fill_between(z,0.5*fit_jiang_madau,2*fit_jiang_madau,facecolor='limegreen',edgecolor='none',alpha=0.2,zorder=0)
ax.fill_between(z,0.5*fit_snyder_madau,2*fit_snyder_madau,facecolor='chartreuse',edgecolor='none',alpha=0.2,zorder=0)

ax.plot(z,fit_kitz_madau,color='darkgreen',zorder=1,ls='-',lw=2)
ax.plot(z,fit_jiang_madau,color='limegreen',zorder=1,ls='-',lw=2)
ax.plot(z,fit_snyder_madau,color='chartreuse',zorder=1,ls='-',lw=2)

ax3 = plt.subplot(gs[3,:])
ax3.fill_between(z,0.5*fit_kitz_madau/SFRD,2*fit_kitz_madau/SFRD,facecolor='darkgreen',edgecolor='none',alpha=0.2,zorder=0)
ax3.fill_between(z,0.5*fit_jiang_madau/SFRD,2*fit_jiang_madau/SFRD,facecolor='limegreen',edgecolor='none',alpha=0.2,zorder=0)
ax3.fill_between(z,0.5*fit_snyder_madau/SFRD,2*fit_snyder_madau/SFRD,facecolor='chartreuse',edgecolor='none',alpha=0.2,zorder=0)

ax3.plot(z,fit_kitz_madau/SFRD,color='darkgreen',zorder=1,ls='-',lw=2)
ax3.plot(z,fit_jiang_madau/SFRD,color='limegreen',zorder=1,ls='-',lw=2)
ax3.plot(z,fit_snyder_madau/SFRD,color='chartreuse',zorder=1,ls='-',lw=2)
ax3.axhline(1,color='black',ls='--')
##ax3 = ax.twinx()
##ax3.errorbar(z_tot,rho_tot_kitz,marker='s',yerr=[rho_tot_kitz_up_temp,rho_tot_kitz_low_temp], mfc='darkmagenta',mec='black', ecolor='black', elinewidth=1, ls='none',zorder=2)
##ax3.errorbar(z_tot,rho_tot_kitz,marker='s', mfc='darkmagenta',mec='black', ecolor='black', elinewidth=1, ls='none',zorder=2)
##ax3.errorbar(z_tot,rho_tot_snyder,marker='s', mfc='darkcyan',mec='black', ecolor='black', elinewidth=1, ls='none',zorder=2)
##ax3.errorbar(z_tot,rho_tot_jiang,marker='s', mfc='darkorange',mec='black', ecolor='black', elinewidth=1, ls='none',zorder=2)


##rmm_com_tot_kitz_up,rmm_com_tot_kitz_low=[],[]
##rmm_com_tot_snyder_up,rmm_com_tot_snyder_low=[],[]
##rmm_com_tot_jiang_up,rmm_com_tot_jiang_low=[],[]
##for i in range(len(rmm_com_tot_kitz)):
##    rmm_com_tot_kitz_up = np.append(rmm_com_tot_kitz_up,rmm_com_tot_kitz[i]+rmm_com_tot_kitz_up_temp[i])
##    rmm_com_tot_kitz_low = np.append(rmm_com_tot_kitz_low,rmm_com_tot_kitz[i]-rmm_com_tot_kitz_low_temp[i])
##    
##    rmm_com_tot_snyder_up = np.append(rmm_com_tot_snyder_up,rmm_com_tot_snyder[i]+rmm_com_tot_snyder_up_temp[i])
##    rmm_com_tot_snyder_low = np.append(rmm_com_tot_snyder_low,rmm_com_tot_snyder[i]-rmm_com_tot_snyder_low_temp[i])
##
##    rmm_com_tot_jiang_up = np.append(rmm_com_tot_jiang_up,rmm_com_tot_jiang[i]+rmm_com_tot_jiang_up_temp[i])
##    rmm_com_tot_jiang_low = np.append(rmm_com_tot_jiang_low,rmm_com_tot_jiang[i]-rmm_com_tot_jiang_low_temp[i])

##ax3.plot(z_tot,rmm_com_tot_kitz,color='forestgreen')
##ax3.fill_between(z_tot,rmm_com_tot_kitz_up,rmm_com_tot_kitz_low,facecolor='forestgreen',edgecolor='none',alpha=0.3)
##ax3.plot(z_tot,rmm_com_tot_snyder,color='dodgerblue')
##ax3.fill_between(z_tot,rmm_com_tot_snyder_up,rmm_com_tot_snyder_low,facecolor='dodgerblue',edgecolor='none',alpha=0.3)
##ax3.plot(z_tot,rmm_com_tot_jiang,color='darkorange')
##ax3.fill_between(z_tot,rmm_com_tot_jiang_up,rmm_com_tot_jiang_low,facecolor='darkorange',edgecolor='none',alpha=0.3)

ax.set_yscale('Log')
ax3.set_yscale('Log')

ax.set_xlabel('Redshift',size='x-large')
#ax.get_yaxis().set_major_formatter(matplotlib.ticker.ScalarFormatter())
ax2.set_xlabel('Time since Big Bang [Gyr]', size='x-large')
ax.set_ylabel('$\\rho_{\mathrm{MM}}$  [M$_{\odot}~$yr$^{-1}~$Mpc$^{-3}$]',size='x-large')
ax3.set_ylabel('$\\rho_{\mathrm{MM}}$/$\\rho_{\mathrm{SFRD}}$',size='x-large')
ax.minorticks_on()
ax.set_xticklabels([])
ax.tick_params(axis='y', which='both', direction='in', color='black',right=True)
ax.tick_params(axis='x', which='both', direction='in', color='black')
ax2.tick_params(axis='y', which='both', direction='in', color='black')
ax2.tick_params(axis='x', which='both', direction='in', color='black')
ax3.minorticks_on()
ax3.get_yaxis().set_major_formatter(matplotlib.ticker.ScalarFormatter())
ax3.tick_params(axis='y', which='both', direction='in', color='black',right=True)
ax3.tick_params(axis='x', which='both', direction='in', color='black',right=False, top=True)


##ax.set_ylim(5e-6,2e-2)
ax.set_ylim(3e-5,6e-1)
ax.set_xlim(0,6.4)
ax2.set_xlim(0,6.4)
ax2.set_ylim(3e-5,6e-1)
ax3.set_xlim(0,6.4)
ax3.set_ylim(0.003,3)
##ax4.set_ylim(0.005,9)

##ax3.legend(loc='upper left',frameon=False)
ax.legend(loc='upper left',frameon=False)

plt.subplots_adjust(wspace=0, hspace=0)
##plt.show()
fig.savefig('/home/phd/Scrivania/ALPINE/morpho_kinematical_analysis_ALPINEtarget/kinematic_class/mergers/mergers_plot/mass_accretion_rate_density.png', bbox_inches='tight',dpi=350)
plt.close()



==> plots/phase_space_paper_samesize.py <==
import numpy as np
import matplotlib
from astropy.utils.data import get_pkg_data_filename
import matplotlib.pyplot as plt
from astropy.io import fits
from mpl_toolkits.axes_grid1 import make_axes_locatable
import matplotlib.axes as maxes
from matplotlib.patches import Ellipse,Rectangle
from astropy import units as u
from astropy.utils import data
from scipy.optimize import curve_fit
from scipy.interpolate import interp1d
from astropy.wcs import utils
import matplotlib.patheffects as pe
from astropy.convolution import convolve, Box1DKernel, Gaussian1DKernel
from matplotlib.collections import LineCollection
import matplotlib.pylab as pl
import matplotlib as mpl
from astropy.coordinates import SkyCoord
from photutils import aperture_photometry,SkyCircularAperture,CircularAperture
from astropy.cosmology import LambdaCDM
from matplotlib import gridspec
from matplotlib.patches import ConnectionPatch
from matplotlib import cm

info_params = '/home/phd/Scrivania/ALPINE/morpho_kinematical_analysis_ALPINEtarget/det_ALPINE_merged.ascii'
info_fujimoto_reduction_comb = '/home/phd/Scrivania/ALPINE/morpho_kinematical_analysis_ALPINEtarget/kinematic_class/mergers/CII_size_Fujimoto_reduction_combined.txt'
info_mergers ='/home/phd/Scrivania/ALPINE/morpho_kinematical_analysis_ALPINEtarget/kinematic_class/mergers/mergers.txt'
info_reduction = '/home/phd/Scrivania/ALPINE/morpho_kinematical_analysis_ALPINEtarget/info_all_sample_new.dat'
info_flux = '/home/phd/Scrivania/ALPINE/morpho_kinematical_analysis_ALPINEtarget/kinematic_class/mergers/flux_ratios_december_new.txt'
info_fwhm = '/home/phd/Scrivania/ALPINE/morpho_kinematical_analysis_ALPINEtarget/CASA_results/FWHM_estimate.dat'
info_morpho = '/home/phd/Scrivania/ALPINE/morpho_kinematical_analysis_ALPINEtarget/new_class_Romano_Morselli.txt'
info_single_comp = '/home/phd/Scrivania/ALPINE/morpho_kinematical_analysis_ALPINEtarget/kinematic_class/mergers/single_comp_size.txt'

########################################### information of single components #######################################################
name_single_comp = np.loadtxt(info_single_comp, skiprows=1, usecols=[0], dtype=str)
fwhm_min = np.loadtxt(info_single_comp,skiprows=1,usecols=[1])
fwhm_min_err = np.loadtxt(info_single_comp,skiprows=1,usecols=[2])
fwhm_maj = np.loadtxt(info_single_comp,skiprows=1,usecols=[3])
fwhm_maj_err = np.loadtxt(info_single_comp,skiprows=1,usecols=[4])

#convolved major and minor axis of single merging components                                          
a_conv_min = np.loadtxt(info_single_comp,skiprows=1,usecols=[5])
a_conv_min_err = np.loadtxt(info_single_comp,skiprows=1,usecols=[6])
b_conv_min = np.loadtxt(info_single_comp,skiprows=1,usecols=[7])
b_conv_min_err = np.loadtxt(info_single_comp,skiprows=1,usecols=[8])

a_conv_maj = np.loadtxt(info_single_comp,skiprows=1,usecols=[9])
a_conv_maj_err = np.loadtxt(info_single_comp,skiprows=1,usecols=[10])
b_conv_maj = np.loadtxt(info_single_comp,skiprows=1,usecols=[11])
b_conv_maj_err = np.loadtxt(info_single_comp,skiprows=1,usecols=[12])

#deconvolved major and minor axis of single merging components
a_dec_min = np.loadtxt(info_single_comp,skiprows=1,usecols=[13])
a_dec_min_err = np.loadtxt(info_single_comp,skiprows=1,usecols=[14])
b_dec_min = np.loadtxt(info_single_comp,skiprows=1,usecols=[15])
b_dec_min_err = np.loadtxt(info_single_comp,skiprows=1,usecols=[16])

a_dec_maj = np.loadtxt(info_single_comp,skiprows=1,usecols=[17])
a_dec_maj_err = np.loadtxt(info_single_comp,skiprows=1,usecols=[18])
b_dec_maj = np.loadtxt(info_single_comp,skiprows=1,usecols=[19])
b_dec_maj_err = np.loadtxt(info_single_comp,skiprows=1,usecols=[20])

#flags (1=bad,0=good)
flag_min = np.loadtxt(info_single_comp,skiprows=1,usecols=[21])
flag_maj = np.loadtxt(info_single_comp,skiprows=1,usecols=[22])

########################################### information of single components from analysis #######################################################
name_flux = np.loadtxt(info_flux, skiprows=1, usecols=[0], dtype=str)
delta_v_temp = np.loadtxt(info_flux, skiprows=1, usecols=[19])
delta_x_temp = np.loadtxt(info_flux, skiprows=1, usecols=[44])
K_ratio_temp = np.loadtxt(info_flux, skiprows=1, usecols=[31])
CII_ratio_temp = np.loadtxt(info_flux, skiprows=1, usecols=[24])
M_star_temp = np.loadtxt(info_flux, skiprows=1, usecols=[32])
z_min_temp = np.loadtxt(info_flux, skiprows=1, usecols=[38])
z_maj_temp = np.loadtxt(info_flux, skiprows=1, usecols=[39])

########################################### possible mergers #######################################################
name_mergers = np.loadtxt(info_mergers, skiprows=1, usecols=[0], dtype=str)

########################################### physical information on single components #######################################################
name_params_temp = np.loadtxt(info_params, skiprows=1, usecols=[0], dtype=str)
z_temp = np.loadtxt(info_params, skiprows=1, usecols=[5])   #redshift from CII emission
flux = np.loadtxt(info_params, skiprows=1, usecols=[1])
SNR = np.loadtxt(info_params, skiprows=1, usecols=[9])

########################################### information on fwhm of ALPINE sources #######################################################
name_fwhm_temp = np.loadtxt(info_fwhm, skiprows=1, usecols=[0], dtype=str)
fwhm_temp = np.loadtxt(info_fwhm, skiprows=1, usecols=[1])   #FWHM from CII emission (my estimates)
fwhm_err_temp = np.loadtxt(info_fwhm, skiprows=1, usecols=[2])   #FWHM from CII emission (my estimates)

########################################### information of ALPINE sources from CASA analysis #######################################################
name_red = np.loadtxt(info_reduction, skiprows=1, usecols=[0], dtype=str)
maj_ax = np.loadtxt(info_reduction, skiprows=1, usecols=[11])
maj_ax_err = np.loadtxt(info_reduction, skiprows=1, usecols=[20])
min_ax = np.loadtxt(info_reduction, skiprows=1, usecols=[12])
min_ax_err = np.loadtxt(info_reduction, skiprows=1, usecols=[21])

maj_dec = np.loadtxt(info_reduction, skiprows=1, usecols=[16])
maj_dec_err = np.loadtxt(info_reduction, skiprows=1, usecols=[17])
min_dec = np.loadtxt(info_reduction, skiprows=1, usecols=[18])
min_dec_err = np.loadtxt(info_reduction, skiprows=1, usecols=[19])

beam_min = np.loadtxt(info_reduction, skiprows=1, usecols=[22])
beam_maj = np.loadtxt(info_reduction, skiprows=1, usecols=[23])

########################################### morphology information #######################################################
name_morpho = np.loadtxt(info_morpho, skiprows=1, usecols=[0], dtype=str)
class_morpho_olivier = np.loadtxt(info_morpho, skiprows=1, usecols=[1])
class_morpho_romano = np.loadtxt(info_morpho, skiprows=1, usecols=[2])

z = []
for i in range(len(name_red)):
    for j in range(len(name_params_temp)):
        if(name_params_temp[j]==name_red[i]):
            z = np.append(z,z_temp[j])

fwhm,fwhm_err = [],[]
for i in range(len(name_red)):
    for j in range(len(name_fwhm_temp)):
        if(name_fwhm_temp[j]==name_red[i]):
            fwhm = np.append(fwhm,fwhm_temp[j])
            fwhm_err = np.append(fwhm_err,fwhm_err_temp[j])

### cosmology ###
cosmo = LambdaCDM(H0=70, Om0=0.3, Ode0=0.7)

### define function to go from circularized radius to size in kpc ###
def r_to_size(minor_axis,minor_axis_err,major_axis,major_axis_err,z):
    D_a = cosmo.angular_diameter_distance(z)                                #angular diameter distance
    r = (major_axis/2)*np.sqrt(minor_axis/major_axis)                       #circularized radius
    r_err = (1/4)*np.sqrt((minor_axis/major_axis)*(major_axis_err**2)+(major_axis/minor_axis)*(minor_axis_err**2))  #error on circularized radius
    size = ((r*u.arcsec)*D_a).to(u.kpc, u.dimensionless_angles())           #size in kpc
    size_err = ((r_err*u.arcsec)*D_a).to(u.kpc, u.dimensionless_angles())   #error on size in kpc
    size = size.value                                                       #size without dimension
    size_err = size_err.value                                               #error on size without dimension
    return (size,size_err)

### convolved vs deconvolved size for ALPINE sources ###
z_Da,r_beam,r_beam_conv = [],[],[]
re_cii_conv,re_cii_conv_err = [],[] #circularized radius r=(a/2)*sqrt(b/a), with a=semimajor axis, b=semiminor axis CONVOLVED with the beam
re_cii_dec,re_cii_dec_err = [],[] #circularized radius r=(a/2)*sqrt(b/a), with a=semimajor axis, b=semiminor axis DECONVOLVED from the beam

### estimate beam error from percentiles of distribution ###
def beam_err(beam_min,beam_maj):
    sigma_beam_min_low = np.mean(beam_min)-np.percentile(beam_min,16)
    sigma_beam_min_up = np.percentile(beam_min,84)-np.mean(beam_min)
    sigma_beam_min = (sigma_beam_min_low+sigma_beam_min_up)/2

    sigma_beam_maj_low = np.mean(beam_maj)-np.percentile(beam_maj,16)
    sigma_beam_maj_up = np.percentile(beam_maj,84)-np.mean(beam_maj)
    sigma_beam_maj = (sigma_beam_maj_low+sigma_beam_maj_up)/2

    return(sigma_beam_min,sigma_beam_maj)

beam_min_err = beam_err(beam_min,beam_maj)[0]
beam_maj_err = beam_err(beam_min,beam_maj)[1]

size_conv,size_conv_err,size_dec,size_dec_err,size_beam,size_beam_err = [],[],[],[],[],[]
for i in range(len(maj_dec)):
    if(round(maj_dec[i],2)!=0.):
        size_conv = np.append(size_conv,r_to_size(min_ax[i],min_ax_err[i],maj_ax[i],maj_ax_err[i],z[i])[0])
        size_conv_err = np.append(size_conv_err,r_to_size(min_ax[i],min_ax_err[i],maj_ax[i],maj_ax_err[i],z[i])[1])

        size_dec = np.append(size_dec,r_to_size(min_dec[i],min_dec_err[i],maj_dec[i],maj_dec_err[i],z[i])[0])
        size_dec_err = np.append(size_dec_err,r_to_size(min_dec[i],min_dec_err[i],maj_dec[i],maj_dec_err[i],z[i])[1])

        size_beam = np.append(size_beam,r_to_size(beam_min[i],beam_min_err,beam_maj[i],beam_maj_err,z[i])[0])
        size_beam_err = np.append(size_beam_err,r_to_size(beam_min[i],beam_min_err,beam_maj[i],beam_maj_err,z[i])[1])
        
size_conv_beamcorr = np.sqrt(size_conv**2 - size_beam**2)   #convolved sizes corrected for beam
size_conv_beamcorr_err = np.sqrt(((size_conv**2)*(size_conv_err**2) + (size_beam**2)*(size_beam_err**2))/(size_conv**2 - size_beam**2))

#####################################################################################################################################################

### now take the deconvolved size of ALPINE galaxies if available, otherwise take the convolved one
size_both,size_both_err,size_conv_only,size_conv_only_err,size_dec_only,size_dec_only_err,size_beam_conv = [],[],[],[],[],[],[] #circularized radius r=(a/2)*sqrt(b/a), with a=major axis, b=minor axis
count_conv=0
count_dec=0
z_conv,z_dec,fwhm_conv,fwhm_conv_err,fwhm_dec,fwhm_dec_err,name_conv,name_dec = [],[],[],[],[],[],[],[]
for i in range(len(maj_dec)):
    if(round(maj_dec[i],2)==0.):
        size_both = np.append(size_both,r_to_size(min_ax[i],min_ax_err[i],maj_ax[i],maj_ax_err[i],z[i])[0])
        size_both_err = np.append(size_both_err,r_to_size(min_ax[i],min_ax_err[i],maj_ax[i],maj_ax_err[i],z[i])[1])
        size_conv_only = np.append(size_conv_only,r_to_size(min_ax[i],min_ax_err[i],maj_ax[i],maj_ax_err[i],z[i])[0])
        size_conv_only_err = np.append(size_conv_only_err,r_to_size(min_ax[i],min_ax_err[i],maj_ax[i],maj_ax_err[i],z[i])[1])
        z_conv = np.append(z_conv,z[i])
        size_beam_conv = np.append(size_beam_conv,r_to_size(beam_min[i],beam_min_err,beam_maj[i],beam_maj_err,z[i])[0])
        fwhm_conv = np.append(fwhm_conv,fwhm[i])
        fwhm_conv_err = np.append(fwhm_conv_err,fwhm_err[i])
        name_conv = np.append(name_conv,name_red[i])
        count_conv=count_conv+1
    else:
        size_both = np.append(size_both,r_to_size(min_dec[i],min_dec_err[i],maj_dec[i],maj_dec_err[i],z[i])[0])
        size_both_err = np.append(size_both_err,r_to_size(min_dec[i],min_dec_err[i],maj_dec[i],maj_dec_err[i],z[i])[1])
        size_dec_only = np.append(size_dec_only,r_to_size(min_dec[i],min_dec_err[i],maj_dec[i],maj_dec_err[i],z[i])[0])
        size_dec_only_err = np.append(size_dec_only_err,r_to_size(min_dec[i],min_dec_err[i],maj_dec[i],maj_dec_err[i],z[i])[1])
        z_dec = np.append(z_dec,z[i])
        fwhm_dec = np.append(fwhm_dec,fwhm[i])
        fwhm_dec_err = np.append(fwhm_dec_err,fwhm_err[i])
        count_dec = count_dec+1
        name_dec = np.append(name_dec,name_red[i])

### comparison between convolved sizes of ALPINE targets before and after correction ###
corr_temp= []
for i in range(len(size_dec)):
    if(size_dec[i]>4):
        corr_temp = np.append(corr_temp, size_conv[i]/size_dec[i])

corr = np.mean(corr_temp) #correction for ratio between convolved and deconvolved sizes

sigma_beam_conv_low = np.mean(size_beam_conv)-np.percentile(size_beam_conv,16)
sigma_beam_conv_up = np.percentile(size_beam_conv,84)-np.mean(size_beam_conv)
size_beam_conv_err = (sigma_beam_conv_low+sigma_beam_conv_up)/2
size_conv_only_beamcorr = np.sqrt(np.abs(size_conv_only**2 - size_beam_conv**2))
size_conv_only_beamcorr_err = np.sqrt(((size_conv_only**2)*(size_conv_only_err**2)+(size_beam_conv**2)*(size_beam_conv_err**2))/(np.abs(size_conv_only**2 - size_beam_conv**2)))
##size_conv_only_ratiocorr = size_conv_only/corr
##size_both_comb = np.concatenate((size_conv_only,size_dec_only))
size_both_corr = np.concatenate((size_conv_only_beamcorr,size_dec_only))
size_both_corr_err = np.concatenate((size_conv_only_beamcorr_err,size_dec_only_err))
fwhm_both = np.concatenate((fwhm_conv,fwhm_dec))
fwhm_both_err = np.concatenate((fwhm_conv_err,fwhm_dec_err))
name_both = np.concatenate((name_conv,name_dec))

######################################################### selecting only probable mergers in ALPINE sizes ###############################################
size_merg,size_merg_err,fwhm_merg,fwhm_merg_err,name_merg = [],[],[],[],[]
size_merg_corr,size_merg_corr_err,fwhm_merg_corr,fwhm_merg_corr_err,name_merg_corr = [],[],[],[],[]
for i in range(len(name_red)):
    for j in range(len(name_mergers)):
        if(name_mergers[j]==name_red[i]):
            size_merg = np.append(size_merg,size_both[i])
            size_merg_err =np.append(size_merg_err,size_both_err[i])
            fwhm_merg = np.append(fwhm_merg, fwhm[i])
            fwhm_merg_err = np.append(fwhm_merg_err, fwhm_err[i])
            name_merg = np.append(name_merg, name_red[i])

for i in range(len(name_both)):
    for j in range(len(name_mergers)):
        if(name_mergers[j]==name_both[i]):
            size_merg_corr = np.append(size_merg_corr,size_both_corr[i])
            size_merg_corr_err =np.append(size_merg_corr_err,size_both_corr_err[i])
            fwhm_merg_corr = np.append(fwhm_merg_corr, fwhm_both[i])
            fwhm_merg_corr_err = np.append(fwhm_merg_corr_err, fwhm_both_err[i])
            name_merg_corr = np.append(name_merg, name_red[i])

#parameters for not possible merger sources            
size_nomerg = [x for x in size_both if x not in size_merg]
size_nomerg_err = [x for x in size_both_err if x not in size_merg_err]
fwhm_nomerg = [x for x in fwhm if x not in fwhm_merg]
fwhm_nomerg_err = [x for x in fwhm_err if x not in fwhm_merg_err]
name_nomerg = [x for x in name_red if x not in name_merg]

#parameters for not possible merger sources            
size_nomerg_corr = [x for x in size_both_corr if x not in size_merg_corr]
size_nomerg_corr_err = [x for x in size_both_corr_err if x not in size_merg_corr_err]
fwhm_nomerg_corr = [x for x in fwhm_both if x not in fwhm_merg_corr]
fwhm_nomerg_corr_err = [x for x in fwhm_both_err if x not in fwhm_merg_corr_err]
name_nomerg_corr = [x for x in name_red if x not in name_merg_corr]

############################################### computing size of single merger components ################################################################
size_minor,size_minor_err,size_minor_conv,size_minor_conv_err,size_minor_conv_badflag,size_minor_dec,size_minor_dec_err,size_minor_dec_badflag,size_minor_beam_conv,size_minor_beam_conv_err,size_major_beam_conv,size_major_beam_conv_err = [],[],[],[],[],[],[],[],[],[],[],[]
fwhm_min_conv,fwhm_min_dec,fwhm_min_conv_err,fwhm_min_dec_err,fwhm_maj_conv_err,fwhm_maj_dec_err,fwhm_min_conv_badflag,fwhm_min_dec_badflag = [],[],[],[],[],[],[],[]
size_major,size_major_err,size_major_conv,size_major_conv_err,size_major_conv_badflag,size_major_dec,size_major_dec_err,size_major_dec_badflag = [],[],[],[],[],[],[],[]
fwhm_maj_conv,fwhm_maj_dec,fwhm_maj_conv_badflag,fwhm_maj_dec_badflag = [],[],[],[]
size_minor_beam_conv_badflag,size_minor_beam_conv_badflag_err,size_major_beam_conv_badflag,size_major_beam_conv_badflag_err = [],[],[],[]
name_single_conv,name_single_dec,z_delta = [],[],[]
z_min,z_maj,name_delta,delta_x,delta_v,CII_ratio,K_ratio,M_star = [],[],[],[],[],[],[],[]
delta_x_minor_conv,delta_x_minor_dec,delta_v_minor_conv,delta_v_minor_dec = [],[],[],[]
delta_x_major_conv,delta_x_major_dec,delta_v_major_conv,delta_v_major_dec = [],[],[],[]
for i in range(len(name_single_comp)):
    for j in range(len(name_flux)):
        if(name_single_comp[i]==name_flux[j]):
            z_min = np.append(z_min,z_min_temp[j])
            z_maj = np.append(z_maj,z_maj_temp[j])
            delta_x = np.append(delta_x,delta_x_temp[j])
            delta_v = np.append(delta_v,delta_v_temp[j])
            K_ratio = np.append(K_ratio,K_ratio_temp[j])
            CII_ratio = np.append(CII_ratio,CII_ratio_temp[j])
            M_star = np.append(M_star,M_star_temp[j])
            name_delta = np.append(name_delta,name_single_comp[i])

for i in range(len(name_delta)):
    for j in range(len(name_params_temp)):
        if(name_delta[i]==name_params_temp[j]):
            z_delta = np.append(z_delta,z_temp[j])

mass_ratio,dv_K,dx_K = [],[],[]
for i in range(len(K_ratio)):
    if(K_ratio[i]>0):
        mass_ratio = np.append(mass_ratio,K_ratio[i])
    else:
        mass_ratio = np.append(mass_ratio,CII_ratio[i])

name_minor_conv,name_major_conv = [],[]
name_minor_dec,name_major_dec = [],[]
for i in range(len(a_conv_min)):
    ### minor component
    if(round(a_dec_min[i],2)==0.):
        size_minor = np.append(size_minor,r_to_size(b_conv_min[i],b_conv_min_err[i],a_conv_min[i],a_conv_min_err[i],z_min[i])[0])
        size_minor_err = np.append(size_minor_err,r_to_size(b_conv_min[i],b_conv_min_err[i],a_conv_min[i],a_conv_min_err[i],z_min[i])[1])
    
        size_minor_conv = np.append(size_minor_conv,r_to_size(b_conv_min[i],b_conv_min_err[i],a_conv_min[i],a_conv_min_err[i],z_min[i])[0])
        size_minor_conv_err = np.append(size_minor_conv_err,r_to_size(b_conv_min[i],b_conv_min_err[i],a_conv_min[i],a_conv_min_err[i],z_min[i])[1])

        size_minor_beam_conv = np.append(size_minor_beam_conv,r_to_size(beam_min[i],beam_min_err,beam_maj[i],beam_maj_err,z_min[i])[0])
        size_minor_beam_conv_err = np.append(size_minor_beam_conv_err,r_to_size(beam_min[i],beam_min_err,beam_maj[i],beam_maj_err,z_min[i])[1])

        delta_x_minor_conv = np.append(delta_x_minor_conv,delta_x[i])
        delta_v_minor_conv = np.append(delta_v_minor_conv,delta_v[i])

        fwhm_min_conv = np.append(fwhm_min_conv,fwhm_min[i])
        fwhm_min_conv_err = np.append(fwhm_min_conv_err,fwhm_min_err[i])

        name_minor_conv = np.append(name_minor_conv,name_single_comp[i])
                                  
        if(flag_min[i]==1):
            size_minor_conv_badflag = np.append(size_minor_conv_badflag,r_to_size(b_conv_min[i],b_conv_min_err[i],a_conv_min[i],a_conv_min_err[i],z_min[i])[0])
            fwhm_min_conv_badflag = np.append(fwhm_min_conv_badflag,fwhm_min[i])
            size_minor_beam_conv_badflag = np.append(size_minor_beam_conv_badflag,r_to_size(beam_min[i],beam_min_err,beam_maj[i],beam_maj_err,z_min[i])[0])
            size_minor_beam_conv_badflag_err = np.append(size_minor_beam_conv_badflag_err,r_to_size(beam_min[i],beam_min_err,beam_maj[i],beam_maj_err,z_min[i])[1])
            
        name_single_conv = np.append(name_single_conv,name_single_comp[i])

    else:
        size_minor = np.append(size_minor,r_to_size(b_dec_min[i],b_dec_min_err[i],a_dec_min[i],a_dec_min_err[i],z_min[i])[0])
        size_minor_err = np.append(size_minor_err,r_to_size(b_dec_min[i],b_dec_min_err[i],a_dec_min[i],a_dec_min_err[i],z_min[i])[1])

        size_minor_dec = np.append(size_minor_dec,r_to_size(b_dec_min[i],b_dec_min_err[i],a_dec_min[i],a_dec_min_err[i],z_min[i])[0])
        size_minor_dec_err = np.append(size_minor_dec_err,r_to_size(b_dec_min[i],b_dec_min_err[i],a_dec_min[i],a_dec_min_err[i],z_min[i])[1])

        delta_x_minor_dec = np.append(delta_x_minor_dec,delta_x[i])
        delta_v_minor_dec = np.append(delta_v_minor_dec,delta_v[i])

        fwhm_min_dec = np.append(fwhm_min_dec,fwhm_min[i])
        fwhm_min_dec_err = np.append(fwhm_min_dec_err,fwhm_min_err[i])

        if(flag_min[i]==1):
            size_minor_dec_badflag = np.append(size_minor_dec_badflag,r_to_size(b_dec_min[i],b_dec_min_err[i],a_dec_min[i],a_dec_min_err[i],z_min[i])[0])
            fwhm_min_dec_badflag = np.append(fwhm_min_dec_badflag,fwhm_min[i])

        name_minor_dec = np.append(name_minor_dec,name_single_comp[i])
        name_single_dec = np.append(name_single_dec,name_single_comp[i])

    ### major component
    if(round(a_dec_maj[i],2)==0.):
        size_major = np.append(size_major,r_to_size(b_conv_maj[i],b_conv_maj_err[i],a_conv_maj[i],a_conv_maj_err[i],z_maj[i])[0])
        size_major_err = np.append(size_major_err,r_to_size(b_conv_maj[i],b_conv_maj_err[i],a_conv_maj[i],a_conv_maj_err[i],z_maj[i])[1])
    
        size_major_conv = np.append(size_major_conv,r_to_size(b_conv_maj[i],b_conv_maj_err[i],a_conv_maj[i],a_conv_maj_err[i],z_maj[i])[0])
        size_major_conv_err = np.append(size_major_conv_err,r_to_size(b_conv_maj[i],b_conv_maj_err[i],a_conv_maj[i],a_conv_maj_err[i],z_maj[i])[1])

        size_major_beam_conv = np.append(size_major_beam_conv,r_to_size(beam_min[i],beam_min_err,beam_maj[i],beam_maj_err,z_maj[i])[0])
        size_major_beam_conv_err = np.append(size_major_beam_conv_err,r_to_size(beam_min[i],beam_min_err,beam_maj[i],beam_maj_err,z_maj[i])[1])

        delta_x_major_conv = np.append(delta_x_major_conv,delta_x[i])
        delta_v_major_conv = np.append(delta_v_major_conv,delta_v[i])

        fwhm_maj_conv = np.append(fwhm_maj_conv,fwhm_maj[i])
        fwhm_maj_conv_err = np.append(fwhm_maj_conv_err,fwhm_maj_err[i])

        name_major_conv = np.append(name_major_conv,name_single_comp[i])
                                  
        if(flag_maj[i]==1):
            size_major_conv_badflag = np.append(size_major_conv_badflag,r_to_size(b_conv_maj[i],b_conv_maj_err[i],a_conv_maj[i],a_conv_maj_err[i],z_maj[i])[0])
            fwhm_maj_conv_badflag = np.append(fwhm_maj_conv_badflag,fwhm_maj[i])
            size_major_beam_conv_badflag = np.append(size_major_beam_conv_badflag,r_to_size(beam_min[i],beam_min_err,beam_maj[i],beam_maj_err,z_maj[i])[0])
            size_major_beam_conv_badflag_err = np.append(size_major_beam_conv_badflag_err,r_to_size(beam_min[i],beam_min_err,beam_maj[i],beam_maj_err,z_maj[i])[1])
            
    else:
        size_major = np.append(size_major,r_to_size(b_dec_maj[i],b_dec_maj_err[i],a_dec_maj[i],a_dec_maj_err[i],z_maj[i])[0])
        size_major_err = np.append(size_major_err,r_to_size(b_dec_maj[i],b_dec_maj_err[i],a_dec_maj[i],a_dec_maj_err[i],z_maj[i])[1])

        size_major_dec = np.append(size_major_dec,r_to_size(b_dec_maj[i],b_dec_maj_err[i],a_dec_maj[i],a_dec_maj_err[i],z_maj[i])[0])
        size_major_dec_err = np.append(size_major_dec_err,r_to_size(b_dec_maj[i],b_dec_maj_err[i],a_dec_maj[i],a_dec_maj_err[i],z_maj[i])[1])

        delta_x_major_dec = np.append(delta_x_major_dec,delta_x[i])
        delta_v_major_dec = np.append(delta_v_major_dec,delta_v[i])

        fwhm_maj_dec = np.append(fwhm_maj_dec,fwhm_maj[i])
        fwhm_maj_dec_err = np.append(fwhm_maj_dec_err,fwhm_maj_err[i])

        if(flag_maj[i]==1):
            size_major_dec_badflag = np.append(size_major_dec_badflag,r_to_size(b_dec_maj[i],b_dec_maj_err[i],a_dec_maj[i],a_dec_maj_err[i],z_maj[i])[0])
            fwhm_maj_dec_badflag = np.append(fwhm_maj_dec_badflag,fwhm_maj[i])

        name_major_dec = np.append(name_major_dec,name_single_comp[i])

#combining delta_v and delta_x for minor and major component
delta_x_minor_comb = np.concatenate((delta_x_minor_conv,delta_x_minor_dec))
delta_v_minor_comb = np.concatenate((delta_v_minor_conv,delta_v_minor_dec))
delta_x_major_comb = np.concatenate((delta_x_major_conv,delta_x_major_dec))
delta_v_major_comb = np.concatenate((delta_v_major_conv,delta_v_major_dec))

#final sizes of minor components
size_minor_conv_beamcorr = np.sqrt(np.abs(size_minor_conv**2 - size_minor_beam_conv**2))
size_minor_conv_beamcorr_err = np.sqrt(((size_minor_conv**2)*(size_minor_beam_conv_err**2)+(size_minor_beam_conv**2)*(size_minor_beam_conv_err**2))/(np.abs(size_minor_conv**2 - size_minor_beam_conv**2)))

size_minor_both = np.concatenate((size_minor_conv,size_minor_dec))
size_minor_both_err = np.concatenate((size_minor_conv_err,size_minor_dec_err))

size_minor_both_ratiocorr = np.concatenate((size_minor_conv/corr,size_minor_dec))

size_minor_both_corr = np.concatenate((size_minor_conv_beamcorr,size_minor_dec))
size_minor_both_corr_err = np.concatenate((size_minor_conv_beamcorr_err,size_minor_dec_err))
fwhm_minor_both = np.concatenate((fwhm_min_conv,fwhm_min_dec))
fwhm_minor_both_err = np.concatenate((fwhm_min_conv_err,fwhm_min_dec_err))

size_minor_conv_badflag_beamcorr = np.sqrt(np.abs(size_minor_conv_badflag**2 - size_minor_beam_conv_badflag**2))
size_minor_both_badflag = np.concatenate((size_minor_conv_badflag_beamcorr,size_minor_dec_badflag))
fwhm_minor_both_badflag = np.concatenate((fwhm_min_conv_badflag,fwhm_min_dec_badflag))
name_minor_both = np.concatenate((name_minor_conv,name_minor_dec))

#final sizes of major components
size_major_conv_beamcorr = np.sqrt(np.abs(size_major_conv**2 - size_major_beam_conv**2))
size_major_conv_beamcorr_err = np.sqrt(((size_major_conv**2)*(size_major_beam_conv_err**2)+(size_major_beam_conv**2)*(size_major_beam_conv_err**2))/(np.abs(size_major_conv**2 - size_major_beam_conv**2)))

size_major_both = np.concatenate((size_major_conv,size_major_dec))
size_major_both_err = np.concatenate((size_major_conv_err,size_major_dec_err))

size_major_both_ratiocorr = np.concatenate((size_major_conv/corr,size_major_dec))

size_major_both_corr = np.concatenate((size_major_conv_beamcorr,size_major_dec))
size_major_both_corr_err = np.concatenate((size_major_conv_beamcorr_err,size_major_dec_err))
fwhm_major_both = np.concatenate((fwhm_maj_conv,fwhm_maj_dec))
fwhm_major_both_err = np.concatenate((fwhm_maj_conv_err,fwhm_maj_dec_err))
name_major_both = np.concatenate((name_major_conv,name_major_dec))

if(len(size_major_conv_badflag)==0):
    size_major_both_badflag = size_major_dec_badflag
    fwhm_major_both_badflag = fwhm_maj_dec_badflag
else:
    size_major_conv_badflag_beamcorr = np.sqrt(np.abs(size_major_conv_badflag**2 - size_major_beam_conv_badflag**2))
    size_major_both_badflag = np.concatenate((size_major_conv_badflag_beamcorr,size_major_dec_badflag))
    fwhm_major_both_badflag = np.concatenate((fwhm_maj_conv_badflag,fwhm_maj_dec_badflag))
    

########################################################################################################################################
######################################################### Delta_v vs Delta_x ###########################################################
plt.figure(figsize=[7.5,10])
gs = gridspec.GridSpec(3,2)

ax1_z4 = plt.subplot(gs[0,:])
ax1_z5 = ax1_z4.twiny()

mass_ratio_minor,z_minor = [],[]
for i in range(len(name_minor_both)):
    for j in range(len(name_single_comp)):
        if(name_minor_both[i]==name_single_comp[j]):
            mass_ratio_minor = np.append(mass_ratio_minor,mass_ratio[j])
            z_minor = np.append(z_minor,z_delta[j])

mass_ratio_major,z_major = [],[]
for i in range(len(name_major_both)):
    for j in range(len(name_single_comp)):
        if(name_major_both[i]==name_single_comp[j]):
            mass_ratio_major = np.append(mass_ratio_major,mass_ratio[j])
            z_major = np.append(z_major,z_delta[j])
            
markers = ['o','v','^','<','>','$\\ltimes$','$\\rtimes$','$\\bigotimes$','$\\bowtie$','8','s','p','P','*','h','H','$\\bumpeq$','$\\circ$','X','D','d','$\\oslash$','$\\boxplus$','$\\between$','$\\cup$','$\\imath$']

colors_z4 = ['indigo','darkviolet','mediumorchid','mediumblue','cornflowerblue','deepskyblue','lightblue','azure','springgreen','limegreen','darkgreen','olivedrab',
             'greenyellow','yellow','gold']
name_colors_z4_temp = ['DEIMOS_COSMOS_308643','DEIMOS_COSMOS_422677','DEIMOS_COSMOS_434239','DEIMOS_COSMOS_493583','DEIMOS_COSMOS_665509','DEIMOS_COSMOS_680104','DEIMOS_COSMOS_814483',
                  'DEIMOS_COSMOS_818760','DEIMOS_COSMOS_834764','DEIMOS_COSMOS_842313','DEIMOS_COSMOS_859732','vuds_cosmos_5100541407','vuds_cosmos_5100822662','vuds_cosmos_5101209780','vuds_cosmos_5180966608']
colors_z5 = ['orange','goldenrod','darkgoldenrod','chocolate','indianred','tomato','orangered','darkred','']
name_colors_z5_temp = ['CANDELS_GOODSS_38','DEIMOS_COSMOS_372292','DEIMOS_COSMOS_378903','DEIMOS_COSMOS_417567','DEIMOS_COSMOS_519281','DEIMOS_COSMOS_536534','DEIMOS_COSMOS_773957','DEIMOS_COSMOS_873321']

colors_z4_minor,colors_z5_minor = [],[]
for i in range(len(name_minor_both)):
    if(z_minor[i]<5.1):
        for j in range(len(name_colors_z4_temp)):
            if(name_minor_both[i]==name_colors_z4_temp[j]):
                colors_z4_minor = np.append(colors_z4_minor,colors_z4[j])
    else:
        for j in range(len(name_colors_z5_temp)):
            if(name_minor_both[i]==name_colors_z5_temp[j]):
                colors_z5_minor = np.append(colors_z5_minor,colors_z5[j])

colors_z4_major,colors_z5_major = [],[]
for i in range(len(name_major_both)):
    if(z_major[i]<5.1):
        for j in range(len(name_colors_z4_temp)):
            if(name_major_both[i]==name_colors_z4_temp[j]):
                colors_z4_major = np.append(colors_z4_major,colors_z4[j])
    else:
        for j in range(len(name_colors_z5_temp)):
            if(name_major_both[i]==name_colors_z5_temp[j]):
                colors_z5_major = np.append(colors_z5_major,colors_z5[j])


##N=np.linspace(0,2*np.pi,26)
##phi = N
##rgb_cycle = np.vstack((            # Three sinusoids
##    .5*(1.+np.cos(phi          )), # scaled to [0,1]
##    .5*(1.+np.cos(phi+2*np.pi/3)), # 120° phase shifted.
##    .5*(1.+np.cos(phi-2*np.pi/3)))).T # Shape = (60,3)


#computing minimum observable projected distance
Da_mindist = cosmo.angular_diameter_distance(z_delta)
r_min = 0.8/2                                                             #minimum average distance observable in arcsec
mindist = ((r_min*u.arcsec)*Da_mindist).to(u.kpc, u.dimensionless_angles())    #minimum distance in kpc

count_color_z4 = 0
count_color_z5 = 0
for i in range(len(delta_x)):
    if(z_delta[i]<5.1):
        ax1_z4.scatter(delta_x[i],delta_v[i],marker='o',facecolor=colors_z4[count_color_z4],edgecolor='black',s=200,zorder=3,label=name_delta[i])
        count_color_z4 = count_color_z4+1
    else:
        ax1_z5.scatter(delta_x[i],delta_v[i],marker='h',facecolor=colors_z5[count_color_z5],edgecolor='black',s=200,zorder=3,label=name_delta[i])
        count_color_z5 = count_color_z5+1

zlow=0
zup=0
for i in range(len(z_temp)):
    if(z_temp[i]<5.1):
        zlow = zlow+1
    else:
        zup = zup+1

count_zup=0
count_zlow = 0
mass_low,mass_high,mass_tot=[],[],[]
dx_low,dx_high=[],[]
for i in range(len(delta_x)):
    if(z_delta[i]<5.1 and delta_x[i]>np.mean(size_nomerg_corr)):
        count_zlow = count_zlow+1
    else:
        if(z_delta[i]>=5.1 and delta_x[i]>np.mean(size_nomerg_corr)):
            count_zup=count_zup+1

##r>2.5kpc and mass ratio<=4 (major mergers)
##    if(z_delta[i]<5.1 and delta_x[i]>np.mean(size_nomerg_corr) and mass_ratio[i]<=6):
##        count_zlow = count_zlow+1
##    else:
##        if(z_delta[i]>=5.1 and delta_x[i]>np.mean(size_nomerg_corr) and mass_ratio[i]<=6):
##            count_zup=count_zup+1

####only redshift bins
##    if(z_delta[i]<5.1):
##        count_zlow = count_zlow+1
##    else:
##        if(z_delta[i]>=5.1):
##            count_zup=count_zup+1

ax1_z4.set_xlabel('Projected Distance [kpc]',size='x-large')
ax1_z4.set_ylabel('$\Delta$v [km/s]',size='x-large')
ax1_z5.xaxis.set_ticks([])
region = Rectangle([np.mean(size_nomerg_corr),500],width=18,height=-600,color='grey',alpha=0.2,zorder=0)
ax1_z4.add_artist(region)
plt.axvline(np.mean(size_nomerg_corr),ymin=0,ymax=0.63,ls='--',color='black',zorder=0,lw=2)
plt.axhline(500,xmin=0.19,xmax=1,ls='--',color='black',zorder=0,lw=2)

lgnd1= ax1_z4.legend(bbox_to_anchor=(1.02,1),fontsize='medium',borderaxespad=0.001,frameon=False,title='$z_\mathrm{[CII]}\sim4.5$',title_fontsize='large')
for handle in lgnd1.legendHandles:
    handle.set_sizes([100])

lgnd2= ax1_z5.legend(bbox_to_anchor=(1.02,-2),fontsize='medium',borderaxespad=0.001,frameon=False,title='$z_\mathrm{[CII]}\sim5.5$',title_fontsize='large',loc='lower left')
for handle in lgnd2.legendHandles:
    handle.set_sizes([100])

ax1_z4.errorbar(-0.1,760,xerr=0.3,yerr=35,ecolor='dimgray',elinewidth=2.5,capsize=2.5,capthick=2.5)

ax1_z4.set_xlim(-1,15.2)
ax1_z4.set_ylim(-80,850)
ax1_z5.set_xlim(-1,15.2)
ax1_z5.set_ylim(-80,850)
ax1_z4.tick_params(axis='y', which='both', direction='in', color='black')
ax1_z4.tick_params(axis='x', which='both', direction='in', color='black')


ax2 = plt.subplot(gs[1:,0])

##hist_size, bins_size = np.histogram(Dp_circ_nomerg)
##center_size = (bins_size[:-1]+bins_size[1:])/2
##hist_size = [float(n)/0.1 for n in hist_size]
##plt.bar(center_size,hist_size,color='orange',zorder=4,bottom=-80)

##hist_fwhm, bins_fwhm = np.histogram(FWHM_nomerg)
##center_fwhm = (bins_fwhm[:-1]+bins_fwhm[1:])/2
##height = center_fwhm[1:]-center_fwhm[:-1]
##hist_fwhm = [float(n)/5 for n in hist_fwhm]
##plt.barh(center_fwhm,hist_fwhm,height=51.73768,color='orange',zorder=4,left=-2.95)

#size of ALPINE galaxies
##plt.errorbar(size_nomerg,fwhm_nomerg,yerr=fwhm_nomerg_err,xerr=size_nomerg_err, marker='o',markersize=8,markeredgecolor='orange',markerfacecolor='orange',ecolor='black', elinewidth=0.6, ls='none',zorder=2)
##plt.errorbar(size_nomerg_corr,fwhm_nomerg_corr,yerr=fwhm_nomerg_corr_err,xerr=size_nomerg_corr_err, marker='o',markersize=5,markeredgecolor='black',markerfacecolor='grey',ecolor='black', elinewidth=0.6, ls='none',zorder=2)
##plt.errorbar(size_nomerg/corr,fwhm_nomerg_corr,yerr=fwhm_nomerg_corr_err,xerr=size_nomerg_corr_err, marker='o',markersize=3,markeredgecolor='purple',markerfacecolor='purple',ecolor='black', elinewidth=0.6, ls='none',zorder=2)

#size of minor components
##plt.errorbar(size_minor_both,fwhm_minor_both,yerr=fwhm_minor_both_err,xerr=size_minor_both_err, marker='o',markersize=8,markeredgecolor='green',markerfacecolor='green',ecolor='black', elinewidth=0.6, ls='none',zorder=3)
count_color_z4 = 0
count_color_z5 = 0

for i in range(len(size_minor_both_corr)):
##    print(name_minor_both[i],size_minor_both_corr[i])
    plt.scatter(size_nomerg_corr,fwhm_nomerg_corr,marker='s',s=25,facecolor='navajowhite',edgecolor='grey',zorder=2)
##    plt.scatter(size_both_corr,fwhm_both,marker='o',s=10,facecolor='black',edgecolor='black',zorder=2)

    if(z_minor[i]<5.1):
        if(name_minor_both[i]=='vuds_cosmos_5100822662'):
            plt.errorbar(size_minor_both_corr[i],fwhm_minor_both[i],yerr=fwhm_minor_both_err[i],xerr=size_minor_both_corr_err[i], marker='o',markersize=12,markeredgecolor='black',markerfacecolor=colors_z4_minor[count_color_z4],ecolor='black', elinewidth=1, lw=2,ls='none',zorder=4)
        else:
            plt.errorbar(size_minor_both_corr[i],fwhm_minor_both[i],yerr=fwhm_minor_both_err[i],xerr=size_minor_both_corr_err[i], marker='o',markersize=12,markeredgecolor='black',markerfacecolor=colors_z4_minor[count_color_z4],ecolor='black', elinewidth=1, lw=2,ls='none',zorder=3)
        count_color_z4 = count_color_z4+1
        for l in range(len(size_minor_both_badflag)):
            if(size_minor_both_corr[i]==size_minor_both_badflag[l]):
                plt.scatter(size_minor_both_badflag[l],fwhm_minor_both_badflag[l],facecolor='white',edgecolor='none',hatch='////',s=110,zorder=4,lw=2,alpha=0.1)
    else:
        plt.errorbar(size_minor_both_corr[i],fwhm_minor_both[i],yerr=fwhm_minor_both_err[i],xerr=size_minor_both_corr_err[i], marker='h',markersize=12,markeredgecolor='black',markerfacecolor=colors_z5_minor[count_color_z5],ecolor='black', elinewidth=1, lw=2,ls='none',zorder=3)
        count_color_z5 = count_color_z5+1
        for l in range(len(size_minor_both_badflag)):
            if(size_minor_both_corr[i]==size_minor_both_badflag[l]):
                plt.scatter(size_minor_both_badflag[l],fwhm_minor_both_badflag[l],marker='h',facecolor='white',edgecolor='none',hatch='////',s=110,zorder=4,lw=2,alpha=0.1)
                
plt.tick_params(axis='y', which='both', direction='in', color='black')
plt.tick_params(axis='x', which='both', direction='in', color='black')

plt.xlabel('$r_{\mathrm{e}}$ [kpc]',size='x-large')
plt.ylabel('FWHM [km/s]',size='x-large')
ax2.text(.26,.9,'Minor \ncomponents',horizontalalignment='center',transform=ax2.transAxes, size='large', color='white', weight='bold', path_effects=[pe.withStroke(linewidth=2, foreground='black')])
plt.ylim(50,1100)
plt.xlim(0.4,15.2)
plt.axvline(np.mean(size_nomerg_corr),ls='--',color='black',lw=2,zorder=0)
plt.xscale('log')
plt.yscale('log')
ax2.get_xaxis().set_major_formatter(matplotlib.ticker.ScalarFormatter())

ax3 = plt.subplot(gs[1:,1])

#size of major components
count_color_z4 = 0
count_color_z5 = 0
for i in range(len(size_major_both_corr)):
    plt.scatter(size_nomerg_corr,fwhm_nomerg_corr,marker='s',s=25,facecolor='navajowhite',edgecolor='grey',zorder=2)
    if(z_major[i]<5.1):
        plt.errorbar(size_major_both_corr[i],fwhm_major_both[i],yerr=fwhm_major_both_err[i],xerr=size_major_both_corr_err[i], marker='o',markersize=12,markeredgecolor='black',markerfacecolor=colors_z4_major[count_color_z4],ecolor='black', elinewidth=1, lw=2,ls='none',zorder=3)
        count_color_z4 = count_color_z4+1
        for l in range(len(size_major_both_badflag)):
            if(size_major_both_corr[i]==size_major_both_badflag[l]):
                print(size_major_both_corr[i])
                plt.scatter(size_major_both_badflag[l],fwhm_major_both_badflag[l],facecolor='white',edgecolor='none',hatch='////',s=110,zorder=4,lw=2,alpha=0.1)
    else:
        plt.errorbar(size_major_both_corr[i],fwhm_major_both[i],yerr=fwhm_major_both_err[i],xerr=size_major_both_corr_err[i], marker='h',markersize=12,markeredgecolor='black',markerfacecolor=colors_z5_major[count_color_z5],ecolor='black', elinewidth=1, lw=2,ls='none',zorder=3)
        count_color_z5 = count_color_z5+1
        for l in range(len(size_major_both_badflag)):
            if(size_major_both_corr[i]==size_major_both_badflag[l]):
                print(size_major_both_corr[i])
                plt.scatter(size_major_both_badflag[l],fwhm_major_both_badflag[l],marker='h',facecolor='white',edgecolor='none',hatch='////',s=110,zorder=4,lw=2,alpha=0.1)
            
##for i in range(len(size_major_both_badflag)):
##    plt.scatter(size_major_both_badflag[i],fwhm_major_both_badflag[i],facecolor='black',edgecolor='black',s=2,zorder=5,lw=2)

##plt.scatter(size_major_dec,fwhm_maj_dec,marker='o',facecolor='none',edgecolor='black',s=100,lw=2,zorder=4)

plt.xlabel('$r_{\mathrm{e}}$ [kpc]',size='x-large')
ax3.text(.26,.9,'Major \ncomponents',horizontalalignment='center',transform=ax3.transAxes, size='large', color='white', weight='bold', path_effects=[pe.withStroke(linewidth=2, foreground='black')])

##hist_size_nomerg_corr, bins_size_nomerg_corr = np.histogram(size_nomerg_corr,bins=np.arange(min(size_nomerg_corr),max(size_nomerg_corr),0.5))
##center_size_nomerg_corr = (bins_size_nomerg_corr[:-1]+bins_size_nomerg_corr[1:])/2
##hist_size_nomerg_corr = [float(n)/0.3 for n in hist_size_nomerg_corr]
##plt.bar(center_size_nomerg_corr,hist_size_nomerg_corr,width=0.5,edgecolor='black',facecolor='red',zorder=4,bottom=50,alpha=0.8)

plt.ylim(50,1100)
plt.xlim(0.4,15.2)
plt.xscale('log')
plt.yscale('log')
ax3.set_yticklabels([])

plt.tick_params(axis='y', which='both', direction='in', color='black')
plt.tick_params(axis='x', which='both', direction='in', color='black')
plt.axvline(np.mean(size_nomerg_corr),ls='--',color='black',lw=2,zorder=0)

ax3.get_xaxis().set_major_formatter(matplotlib.ticker.ScalarFormatter())

plt.subplots_adjust(wspace=0,hspace=0.3)

##hist_fwhm_nomerg, bins_fwhm_nomerg = np.histogram(fwhm_nomerg,bins=np.arange(min(fwhm_nomerg),max(fwhm_nomerg),50))
##center_fwhm_nomerg = (bins_fwhm_nomerg[:-1]+bins_fwhm_nomerg[1:])/2
##hist_fwhm_nomerg = [float(n)/5 for n in hist_fwhm_nomerg]
##plt.barh(center_fwhm_nomerg,hist_fwhm_nomerg,height=50,facecolor='orange',edgecolor='black',zorder=4,left=-2.95)
##
##hist_size_nomerg, bins_size_nomerg = np.histogram(size_nomerg,bins=np.arange(min(size_nomerg),max(size_nomerg),0.5))
##center_size_nomerg = (bins_size_nomerg[:-1]+bins_size_nomerg[1:])/2
##hist_size_nomerg = [float(n)/0.1 for n in hist_size_nomerg]
##plt.bar(center_size_nomerg,hist_size_nomerg,width=0.5,facecolor='orange',edgecolor='black',zorder=4,bottom=-80)
##
##hist_size_nomerg_corr, bins_size_nomerg_corr = np.histogram(size_nomerg_corr,bins=np.arange(min(size_nomerg_corr),max(size_nomerg_corr),0.5))
##center_size_nomerg_corr = (bins_size_nomerg_corr[:-1]+bins_size_nomerg_corr[1:])/2
##hist_size_nomerg_corr = [float(n)/0.1 for n in hist_size_nomerg_corr]
##plt.bar(center_size_nomerg_corr,hist_size_nomerg_corr,width=0.5,edgecolor='black',facecolor='red',zorder=4,bottom=-80,alpha=0.8)
##
##hist_size_nomerg_ratiocorr, bins_size_nomerg_ratiocorr = np.histogram(size_nomerg/corr,bins=np.arange(min(size_nomerg/corr),max(size_nomerg/corr),0.5))
##center_size_nomerg_ratiocorr = (bins_size_nomerg_ratiocorr[:-1]+bins_size_nomerg_ratiocorr[1:])/2
##hist_size_nomerg_ratiocorr = [float(n)/0.1 for n in hist_size_nomerg_ratiocorr]
##plt.bar(center_size_nomerg_ratiocorr,hist_size_nomerg_ratiocorr,width=0.5,edgecolor='black',facecolor='purple',zorder=4,bottom=-80,alpha=0.7)

plt.savefig('/home/phd/Scrivania/ALPINE/morpho_kinematical_analysis_ALPINEtarget/kinematic_class/mergers/mergers_plot/phase_space_final.png',bbox_inches = 'tight', dpi=350)

##plt.show()
plt.close()

